Dimension-seven spectator effects in charm-hadron lifetimes at NLO

We compute the next-to-leading-order (NLO) QCD corrections to the connected current-current part of the dimension-seven spectator coefficients in the heavy-quark expansion of charm-hadron widths. The finite terms are fixed in NDR-$\overline{\rm MS}$, with the evanescent operators defined by the standard Greek projection and averaged over Hermitian-conjugate pairs, and with a finite subtraction that sets the finite mixing of the dimension-seven operators into the dimension-six ones to zero. In several channels the one-loop term is comparable to the LO coefficient, and two operator families absent at LO are generated. Since the NLO matrix elements of the dimension-seven operators are not known, we estimate the effect of the coefficients on the widths with tree-level matrix elements from vacuum insertion for $D$ mesons and from the bag model for charmed baryons. The $1/m_c$ corrections to the matrix elements of the dimension-six QCD operators are treated by a naive expansion. Without their $O(\alpha_s)$ part the semileptonic width of the $D_s^+$ would be negative. The NLO dimension-seven correction raises the $D^+$ width by 0.78 ps$^{-1}$, so that its central value, slightly negative as published, becomes positive. At central inputs, it is about 1% of the $D^0$ width, 10% of the $D_s^+$ width and at most 2% of the widths of the singly charmed baryons. Added to the published pole-scheme width, the $D^+$ correction gives $\tau(D^+)=1.41^{+\infty}_{-0.76}$ ps. The NLO term reduces the scale dependence of the nonleptonic dimension-seven contribution severalfold for the singly charmed baryons, whose matrix elements are evolved, but not uniformly for the $D$ mesons.

==> anc/charm_wilson_coefficients.m <==
(* ::Package:: *)
(* Charm dimension-seven spectator Wilson coefficients at NLO.
   C.-W. Liu, "Dimension-seven spectator effects in charm-hadron
   lifetimes at NLO", appendix B.
   NDR-MSbar with the evanescent prescription of the paper.
   Exact expressions, generated from the calculation; do not edit.

   Notation
     WC[i, w, label, a, r]  =  C_{P_i,w}^{label, a, (r)}
       i     = 1..5     operator P_i^{q,a} of the paper, with its factors of 1/M
       w     = 22, 12, 11   weak row, times c1^2, c1 c2, c2^2
       label = cut label, e.g. "s|udbar" for s | u dbar
       a     = 1 or 8   colour
       r     = 0 (LO) or 1 (NLO)
     C = C^(0) + alpha_s(mu)/(4 Pi) C^(1); the common factor
     G_F^2 |lambda|^2 M^2/(6 Pi) is excluded.

   Symbols
     z    = (m_s/M)^2, on-shell strange cut mass
     Lmu  = Log[mu^2/M^2]
     rho  = (m_lepton/M)^2, massless neutrino
     M is the charm pole mass; m_u = m_d = 0;
     m_s in P3, P4 is MSbar m_s(mu).

   Labels: the flavour before the bar labels P_i; the pair after
   it is the ordered cut, with squared masses over M^2.

     decay          first down    up            second down
     c -> s u dbar  "s|udbar"     "u|sdbar"     "d|su"
     c -> d u sbar  "d|usbar"     "u|dsbar"     "s|du"
     c -> s u sbar  "s|usbar"     "u|ssbar"     "s|su"
     c -> d u dbar  "d|udbar"     "u|ddbar"     "d|du"

   Only P1, P2, P5 exist for an external u or d; all five for s.
   The d labels equal the s labels (appendix B); "u|ssbar"
   needs z < 1/4.

   Semileptonic, one lepton species, factor G_F^2 |V_cq|^2 M^2/(6 Pi)
     WCSL[i, a, r]   in rho and Lmu
     WCSLe[i, a, r]  the limit rho -> 0 (electron)

   Reference evanescent remainders (appendix A.1)
     E0[i, c]   = M <E_0(P_i^c)>^(0)
     E0F[i, c]  = M <E_0(F[P_i^c])>^(0),  Fierz representative
       = M/(d (d + 2)) Sum_W xi(W; d) W,   d = 4 - 2 eps
     Words, output colour b = 1 or 8:
       Dw[b, {left}, alpha, {right}, beta]   D pairing
       Xw[b, {left}, alpha, {right}, beta]   X pairing, sign included
     Chains, in written order:
       g[n]  = gamma_{mu_n} on the left, gamma^{mu_n} on the right
       sl[p] = slashed p, p = v, k0, k3, q1, q2 (units of M)
     alpha, beta = "L" (1 - g5), "R" (1 + g5), "U" (identity)
     mq = retained quark mass, vq1 = v.q1, vq2 = v.q2.
     Endpoint momenta of appendix A.1: p_f = v + k0, r_i = q1,
     r_f = q2, p_i = v + k3, so Delta = k0 - k3 = q1 - q2.
     For i = 5 the input colour c is the density colour.
     Words print as D_b(left, right), X_b(left, right) with
     gamma matrices, slashed momenta and chiral projectors.

   One-loop matrix elements (appendix A.3), forward on-shell
   kinematics at first soft order, in tree matrix elements
     MEtree["Q"], MEtree["QS"], MEtree["T"], MEtree["TS"],
     MEtree[j, a] = M <P_j^a>^(0), a = 1, 8 (P5: density colour):
     OneLoopME[i, c] = OneLoopUV[i, c]/epsUV + OneLoopFinite[i, c]
     UV and IR poles are both written as 1/epsbar (MSbar loop
     measure), 1/epsbar = 1/eps - EulerGamma + Log[4 Pi]; epsUV
     stands for epsbar_UV. The IR poles are omitted: they cancel
     in the matching. OneLoopUV is the graph UV residue, removed
     by the MSbar and evanescent counterterms. OneLoopFinite is
     the dimensional eps^0 term without the finite subtraction F_76
     of eq. (A.16), that is J'_IR + J of the paper (eq. (2.8),
     appendix A.3); it is not the bare finite part and changes with
     the evanescent convention. The paper tables contain no eps/eps_IR
     term. J'_IR = -[Pi_H R]_1 is the term that the O(eps) part of
     the soft residue R = R_0 + eps R_1 of the IR pole (appendix
     A.2) leaves, with R written in four dimensions by the ordered
     Greek map Pi_H of the paper (appendix A.1, eq. (A.6)), the map
     used for every pole. It is taken for the representative
     F[P_1] in the rows of P1 and for the literal operator in the
     other rows. It has no part on MEtree["Q"], MEtree["QS"],
     MEtree["T"], MEtree["TS"].
     The Lmu term of OneLoopFinite carries the UV plus IR residue;
     for P1, P2 into P5 it differs from OneLoopUV by the omitted
     IR pole.
     The P5-input rows are J + J'_IR on the ten P outputs; they
     do not enter the coefficients, since the P5 Born coefficients
     vanish.

   Greek reduction of evanescent words (appendix A.1)
     GreekPiD[expr]        ordered map Pi on Dw/Xw words: the
       contracted core is reduced by the Greek rules, odd right
       tails flip the core chirality, "U" = (L + R)/2, the rank-2
       image is raw2 - 4 scalar, and the tails are restored
     GreekPiDSeries[expr]  the same with d = 4 - 2 eps, through
       O(eps)
     GreekCore[k, a, b]    the rule for a rank-k core with
       chiralities a, b: {{rank, eps^0, eps^1}, ...}
     GreekCoreD[k, a, b]   the same rule, exact in d: {{rank, c(d)}}
     The rules are computed here, not tabulated: the word
     gamma_mu1..mu_k a (x) gamma^mu1..mu_k b and the rank-0, 1, 2
     references (rank 2 = raw2 - d scalar) are paired with the
     same test structures through the d-dimensional crossed trace
     Tr[A C B D] (anticommuting gamma5, single-gamma5 traces
     vanish), and the Gram system is solved; the basis and tests
     are those independent at d = 4.
     Words must be written core first, in the same index order on
     both sides; other words are returned unchanged with a message.
     The Hermitian completion Pi_H is not included.

   Bottom decays b -> c ubar d, c ubar s, c cbar s, c cbar d
   (paper, end of section 2): operators without a charm field,
   M = m_b pole mass, z = (m_c/M)^2 with the on-shell m_c,
   Lmu = Log[mu^2/M^2]; the light quarks are massless, so only
   P1, P2, P5; c1, c2 and alpha_s with five flavours.
     WCb[i, w, label, a, r]   one channel, equal to a charm label
       "d|cubar", "s|cubar"   = "u|sdbar"   weak exchange
       "u|cd", "u|cs"         = "d|su"      Pauli interference
       "d|ccbar", "s|ccbar"   = "u|ssbar"   weak exchange
     WCbSum[i, w, q, a, r]    sum over the channels with spectator
       q = "u" (B-), "d" (B0bar), "s" (Bsbar), weighted by
       |V|^2 = Vud^2, Vus^2, Vcd^2, Vcs^2; the common factor
       G_F^2 |V_cb|^2 m_b^2/(6 Pi) is excluded
       complete for q = "u" and, up to the Vcd^2 term, "d"; for
       q = "s" the dominant Vcs^2 term is the connected part only:
       the c cbar eye and the penguin operators are not included
     Cweakb[i, q, a, {c1, c2}, alphas]
       = Sum_w omega_w (WCbSum^(0) + alphas/(4 Pi) WCbSum^(1))
     labelsWCb                b labels by decay

   Helpers
     tableWC[label, w, r]     all families, both colours
     Cweak[i, label, a, {c1, c2}, alphas]
       = Sum_w omega_w (C^(0) + alphas/(4 Pi) C^(1))
     labelsWC                 labels by decay
     familiesWC[label]        families present for a label

   Examples
     WC[1, 22, "s|udbar", 8, 1]
     WC[5, 12, "s|usbar", 8, 1] /. {z -> 0.0036, Lmu -> 0}
     tableWC["s|udbar", 22, 1]
     WCSLe[5, 1, 1]          (* (16/9) Lmu + 113/27 *)

   ReLi2[x] = Re[PolyLog[2, x]] covers arguments above 1
   in the equal-mass case.
*)

ReLi2[t_] := Re[PolyLog[2, t]];
eqBeta[t_] := Sqrt[1 - 4 t];
eqA[t_] := (1 - eqBeta[t])/2;
eqB[t_] := (1 + eqBeta[t])/2;

labelsWC = <|
  "c -> s u dbar" -> {"s|udbar", "u|sdbar", "d|su"},
  "c -> d u sbar" -> {"d|usbar", "u|dsbar", "s|du"},
  "c -> s u sbar" -> {"s|usbar", "u|ssbar", "s|su"},
  "c -> d u dbar" -> {"d|udbar", "u|ddbar", "d|du"}|>;
familiesWC[label_String] :=
  If[StringStartsQ[label, "s"], Range[5], {1, 2, 5}];

tableWC[label_String, w_Integer, r_Integer] := Grid[
  Prepend[
   Table[{i, TraditionalForm[WC[i, w, label, 1, r]],
     TraditionalForm[WC[i, w, label, 8, r]]}, {i, familiesWC[label]}],
   {"i", Row[{"a = 1, w = ", w, ", r = ", r}],
    Row[{"a = 8, w = ", w, ", r = ", r}]}],
  Frame -> All, Alignment -> Left];

(* Readable display of the evanescent words; values are unchanged. *)
chirE0["L"] = "L"; chirE0["R"] = "R"; chirE0["U"] = Nothing;
momE0[v] = "v"; momE0[k0] = Subscript["k", 0]; momE0[k3] = Subscript["k", 3];
momE0[q1] = Subscript["q", 1]; momE0[q2] = Subscript["q", 2];
factorE0["L", g[n_]] := Subscript["\[Gamma]", Subscript["\[Mu]", n]];
factorE0["R", g[n_]] := Superscript["\[Gamma]", Subscript["\[Mu]", n]];
factorE0[_, sl[p_]] := Overlay[{momE0[p], "/"}, Alignment -> Center];
sideE0[side_, chain_, chi_] := With[
  {f = Join[factorE0[side, #] & /@ chain, {chirE0[chi]}]},
  If[f === {}, "1", Row[f, " "]]];
Format[Dw[b_, l_, a_, r_, c_]] :=
  Row[{Subscript["D", b], "(", sideE0["L", l, a], ", ", sideE0["R", r, c], ")"}];
Format[Xw[b_, l_, a_, r_, c_]] :=
  Row[{Subscript["X", b], "(", sideE0["L", l, a], ", ", sideE0["R", r, c], ")"}];
Format[mq] := Subscript["m", "q"];
Format[vq1] := Row[{"v\[CenterDot]", Subscript["q", 1]}];
Format[vq2] := Row[{"v\[CenterDot]", Subscript["q", 2]}];

Cweak[i_, label_String, a_, {c1_, c2_}, alphas_] := Sum[
  {c1^2, c1 c2, c2^2}[[k]] (WC[i, {22, 12, 11}[[k]], label, a, 0] +
     alphas/(4 Pi) WC[i, {22, 12, 11}[[k]], label, a, 1]), {k, 3}];


(* ==== s | u dbar  (0,0)   c -> s u dbar ==== *)
WC[1, 22, "s|udbar", 1, 0] = 6;
WC[1, 22, "s|udbar", 1, 1] = 24;
WC[1, 12, "s|udbar", 1, 0] = 4;
WC[1, 12, "s|udbar", 1, 1] = -32*Lmu - 32/3;
WC[1, 11, "s|udbar", 1, 0] = 2/3;
WC[1, 11, "s|udbar", 1, 1] = 158/81 - 112/27*Lmu;
WC[1, 22, "s|udbar", 8, 0] = 0;
WC[1, 22, "s|udbar", 8, 1] = 44*Lmu + 331/6;
WC[1, 12, "s|udbar", 8, 0] = 0;
WC[1, 12, "s|udbar", 8, 1] = (16/3)*Lmu + 151/9;
WC[1, 11, "s|udbar", 8, 0] = 4;
WC[1, 11, "s|udbar", 8, 1] = (316/9)*Lmu - 8*Pi^2 + 2467/27;
WC[2, 22, "s|udbar", 1, 0] = 0;
WC[2, 22, "s|udbar", 1, 1] = 0;
WC[2, 12, "s|udbar", 1, 0] = 0;
WC[2, 12, "s|udbar", 1, 1] = 32/3;
WC[2, 11, "s|udbar", 1, 0] = 0;
WC[2, 11, "s|udbar", 1, 1] = 26/27;
WC[2, 22, "s|udbar", 8, 0] = 0;
WC[2, 22, "s|udbar", 8, 1] = -35/2;
WC[2, 12, "s|udbar", 8, 0] = 0;
WC[2, 12, "s|udbar", 8, 1] = -11/3;
WC[2, 11, "s|udbar", 8, 0] = 0;
WC[2, 11, "s|udbar", 8, 1] = -146/9;
WC[3, 22, "s|udbar", 1, 0] = -3;
WC[3, 22, "s|udbar", 1, 1] = 12*Lmu + 6;
WC[3, 12, "s|udbar", 1, 0] = -2;
WC[3, 12, "s|udbar", 1, 1] = 24*Lmu + 32/3;
WC[3, 11, "s|udbar", 1, 0] = -1/3;
WC[3, 11, "s|udbar", 1, 1] = (116/27)*Lmu - 367/81;
WC[3, 22, "s|udbar", 8, 0] = 0;
WC[3, 22, "s|udbar", 8, 1] = -16*Lmu - 601/12;
WC[3, 12, "s|udbar", 8, 0] = 0;
WC[3, 12, "s|udbar", 8, 1] = (4/3)*Lmu - 511/18;
WC[3, 11, "s|udbar", 8, 0] = -2;
WC[3, 11, "s|udbar", 8, 1] = -92/9*Lmu - 7535/108 + 4*Pi^2;
WC[4, 22, "s|udbar", 1, 0] = 0;
WC[4, 22, "s|udbar", 1, 1] = 7;
WC[4, 12, "s|udbar", 1, 0] = 0;
WC[4, 12, "s|udbar", 1, 1] = -30;
WC[4, 11, "s|udbar", 1, 0] = 0;
WC[4, 11, "s|udbar", 1, 1] = -16/3*Lmu - 446/27;
WC[4, 22, "s|udbar", 8, 0] = 0;
WC[4, 22, "s|udbar", 8, 1] = -36*Lmu - 155/4;
WC[4, 12, "s|udbar", 8, 0] = 0;
WC[4, 12, "s|udbar", 8, 1] = -24*Lmu - 311/6;
WC[4, 11, "s|udbar", 8, 0] = 0;
WC[4, 11, "s|udbar", 8, 1] = -8*Lmu - 190/9;
WC[5, 22, "s|udbar", 1, 0] = 0;
WC[5, 22, "s|udbar", 1, 1] = (16/3)*Lmu + 113/9;
WC[5, 12, "s|udbar", 1, 0] = 0;
WC[5, 12, "s|udbar", 1, 1] = (32/9)*Lmu + 466/27;
WC[5, 11, "s|udbar", 1, 0] = 0;
WC[5, 11, "s|udbar", 1, 1] = (8/9)*Lmu + 187/18;
WC[5, 22, "s|udbar", 8, 0] = 0;
WC[5, 22, "s|udbar", 8, 1] = -10*Lmu - 133/24;
WC[5, 12, "s|udbar", 8, 0] = 0;
WC[5, 12, "s|udbar", 8, 1] = 707/36 - 20/3*Lmu;
WC[5, 11, "s|udbar", 8, 0] = 0;
WC[5, 11, "s|udbar", 8, 1] = (10/3)*Lmu + 93/8;

(* ==== s | u sbar  (0,z)   c -> s u sbar ==== *)
WC[1, 22, "s|usbar", 1, 0] = -6*(z - 1)*(z^2 + z + 1);
WC[1, 22, "s|usbar", 1, 1] = -32*z^3*Log[z]*Log[1 - z] - 96*z^3*Log[z] + 96*z^3*Log[1 - z] - 64*z^3*PolyLog[2, z] - 50*z^3 + 16*z^2*Log[z] - 48*z^2*Log[1 - z] + 20*z^2 + 32*z*Log[z] - 48*z*Log[1 - z] + 14*z + 2*(z - 1)^2*(5*z + 4) + 32*Log[z]*Log[1 - z] + 64*PolyLog[2, z] + 16;
WC[1, 12, "s|usbar", 1, 0] = -4*(z - 1)*(z^2 + z + 1);
WC[1, 12, "s|usbar", 1, 1] = 32*Lmu*z^3 - 32*Lmu - 64/3*z^3*Log[z]*Log[1 - z] - 68*z^3*Log[z] + 36*z^3*Log[1 - z] - 128/3*z^3*PolyLog[2, z] + 54*z^3 + (64/9)*Pi^2*z^3 - 32/3*z^2*Log[z]*Log[1 - z] - 176/3*z^2*Log[z] + (16/3)*z^2*Log[1 - z] - 64/3*z^2*PolyLog[2, z] - 44/3*z^2 + (32/9)*Pi^2*z^2 + (32/3)*z*Log[z]*Log[1 - z] - 128/3*z*Log[1 - z] + (64/3)*z*PolyLog[2, z] - 32/9*Pi^2*z - 22*z + (4/3)*(z - 1)^2*(5*z + 4) + (16/3)*Log[1 - z] - 68/3 - 28/3*Log[1 - z]/z + (16/3)/z + (16/3)*Log[1 - z]/z^2;
WC[1, 11, "s|usbar", 1, 0] = -2/3*(z - 1)*(z^2 + z + 1);
WC[1, 11, "s|usbar", 1, 1] = (112/27)*Lmu*z^3 - 112/27*Lmu - 32/9*z^3*Log[z]*Log[1 - z] - 560/27*z^3*Log[z] + (260/27)*z^3*Log[1 - z] - 64/9*z^3*PolyLog[2, z] + (508/81)*z^3 + (64/27)*Pi^2*z^3 - 32/9*z^2*Log[z]*Log[1 - z] - 68/3*z^2*Log[z] + (88/9)*z^2*Log[1 - z] - 64/9*z^2*PolyLog[2, z] + (14/27)*z^2 + (32/27)*Pi^2*z^2 + (32/9)*z*Log[z]*Log[1 - z] - 32/9*z*Log[z] - 80/9*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 32/27*Pi^2*z - 152/27*z + (8/3)*(z - 1)^2*(z + 1) - 32/9*Log[z]*Log[1 - z] - 248/27*Log[1 - z] - 64/9*PolyLog[2, z] - 238/81 - 28/9*Log[1 - z]/z + (16/9)/z + (16/9)*Log[1 - z]/z^2;
WC[1, 22, "s|usbar", 8, 0] = 0;
WC[1, 22, "s|usbar", 8, 1] = -44*Lmu*z^3 + 44*Lmu - 59*z^3*Log[z] + 56*z^3*Log[1 - z] - 350/3*z^3 - 9*z^2*Log[z] + 18*z^2*Log[1 - z] + (103/2)*z^2 + 22*z + (3/2)*(z - 1)^2*(7*z + 8) - 74*Log[1 - z] + 259/6;
WC[1, 12, "s|usbar", 8, 0] = 0;
WC[1, 12, "s|usbar", 8, 1] = -16/3*Lmu*z^3 + (16/3)*Lmu - 127/3*z^3*Log[z] + (49/3)*z^3*Log[1 - z] - 221/18*z^3 + (16/3)*Pi^2*z^3 - 8*z^2*Log[z]*Log[1 - z] - 58*z^2*Log[z] + 40*z^2*Log[1 - z] - 16*z^2*PolyLog[2, z] + (40/3)*z^2 + (8/3)*Pi^2*z^2 + 8*z*Log[z]*Log[1 - z] - 16*z*Log[z] - 8*z*Log[1 - z] + 16*z*PolyLog[2, z] - 8/3*Pi^2*z - 53/6*z + (z - 1)^2*(7*z + 8) - 16*Log[z]*Log[1 - z] - 136/3*Log[1 - z] - 32*PolyLog[2, z] + 34/9 - 7*Log[1 - z]/z + 4/z + 4*Log[1 - z]/z^2;
WC[1, 11, "s|usbar", 8, 0] = -4*(z - 1)*(z^2 + z + 1);
WC[1, 11, "s|usbar", 8, 1] = -316/9*Lmu*z^3 + (316/9)*Lmu + (80/3)*z^3*Log[z]*Log[1 - z] - 184/9*z^3*Log[z] + (628/9)*z^3*Log[1 - z] + (160/3)*z^3*PolyLog[2, z] - 3241/27*z^3 + (56/9)*Pi^2*z^3 + (8/3)*z^2*Log[z]*Log[1 - z] + 20*z^2*Log[z] + (122/3)*z^2*Log[1 - z] + (16/3)*z^2*PolyLog[2, z] - 8/9*Pi^2*z^2 + (892/9)*z^2 - 8/3*z*Log[z]*Log[1 - z] - 64/3*z*Log[z] - 16/3*z*Log[1 - z] - 16/3*z*PolyLog[2, z] - 628/9*z + (8/9)*Pi^2*z - 2*(z - 1)^2*(z + 1) - 64/3*Log[z]*Log[1 - z] - 874/9*Log[1 - z] - 128/3*PolyLog[2, z] - 8*Pi^2 + 2161/27 - 56/3*Log[1 - z]/z + (32/3)/z + (32/3)*Log[1 - z]/z^2;
WC[2, 22, "s|usbar", 1, 0] = -18*z^2*(z - 1);
WC[2, 22, "s|usbar", 1, 1] = 144*Lmu*z^3 - 144*Lmu*z^2 + 96*z^4*Log[z] - 96*z^4*Log[1 - z] - 96*z^3*Log[z]*Log[1 - z] - 416*z^3*Log[z] + 416*z^3*Log[1 - z] - 192*z^3*PolyLog[2, z] - 38*z^3 + 96*z^2*Log[z]*Log[1 - z] + 288*z^2*Log[z] - 384*z^2*Log[1 - z] + 192*z^2*PolyLog[2, z] + 104*z^2 + 48*z*Log[1 - z] - 62*z + 2*(z - 1)^2*(7*z + 2) + 16*Log[1 - z] - 4;
WC[2, 12, "s|usbar", 1, 0] = -12*z^2*(z - 1);
WC[2, 12, "s|usbar", 1, 1] = 192*Lmu*z^3 - 192*Lmu*z^2 + 64*z^4*Log[z] - 64*z^4*Log[1 - z] - 64*z^3*Log[z]*Log[1 - z] - 868/3*z^3*Log[z] + (580/3)*z^3*Log[1 - z] - 128*z^3*PolyLog[2, z] + (64/3)*Pi^2*z^3 + (710/3)*z^3 + 32*z^2*Log[z]*Log[1 - z] + (224/3)*z^2*Log[z] - 128*z^2*Log[1 - z] + 64*z^2*PolyLog[2, z] - 644/3*z^2 - 32/3*Pi^2*z^2 + (32/3)*z*Log[z]*Log[1 - z] + (64/3)*z*PolyLog[2, z] - 32/9*Pi^2*z - 70/3*z + (4/3)*(z - 1)^2*(7*z + 2) + (16/3)*Log[1 - z] + 4/3 - 20/3*Log[1 - z]/z;
WC[2, 11, "s|usbar", 1, 0] = -2*z^2*(z - 1);
WC[2, 11, "s|usbar", 1, 1] = (112/3)*Lmu*z^3 - 112/3*Lmu*z^2 + (32/3)*z^4*Log[z] - 32/3*z^4*Log[1 - z] - 32/3*z^3*Log[z]*Log[1 - z] - 688/9*z^3*Log[z] + (388/9)*z^3*Log[1 - z] - 64/3*z^3*PolyLog[2, z] + (140/3)*z^3 + (64/9)*Pi^2*z^3 + (140/9)*z^2*Log[z] - 200/9*z^2*Log[1 - z] - 32/9*Pi^2*z^2 - 878/27*z^2 + (32/9)*z*Log[z]*Log[1 - z] - 16/3*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 32/27*Pi^2*z - 100/9*z + (1/9)*(4*z - 4)*(9*z^2 - z - 4) - 8/3*Log[1 - z] - 82/27 - 20/9*Log[1 - z]/z;
WC[2, 22, "s|usbar", 8, 0] = 0;
WC[2, 22, "s|usbar", 8, 1] = -72*Lmu*z^3 + 72*Lmu*z^2 - 177*z^3*Log[z] + 168*z^3*Log[1 - z] - 246*z^3 + 153*z^2*Log[z] - 150*z^2*Log[1 - z] + (683/2)*z^2 - 69*z + (1/2)*(3*z - 3)*(11*z^2 + 3*z - 6) - 18*Log[1 - z] - 53/2;
WC[2, 12, "s|usbar", 8, 0] = 0;
WC[2, 12, "s|usbar", 8, 1] = 24*Lmu*z^3 - 24*Lmu*z^2 - 127*z^3*Log[z] + 49*z^3*Log[1 - z] + (65/2)*z^3 + 16*Pi^2*z^3 - 24*z^2*Log[z]*Log[1 - z] + 14*z^2*Log[z] - 4*z^2*Log[1 - z] - 48*z^2*PolyLog[2, z] - 8*Pi^2*z^2 + (44/3)*z^2 + 8*z*Log[z]*Log[1 - z] - 24*z*Log[1 - z] + 16*z*PolyLog[2, z] - 65/2*z - 8/3*Pi^2*z + (z - 1)*(11*z^2 + 3*z - 6) - 16*Log[1 - z] - 44/3 - 5*Log[1 - z]/z;
WC[2, 11, "s|usbar", 8, 0] = -12*z^2*(z - 1);
WC[2, 11, "s|usbar", 8, 1] = -124*Lmu*z^3 + 124*Lmu*z^2 - 8*z^4*Log[z] + 8*z^4*Log[1 - z] + 80*z^3*Log[z]*Log[1 - z] - 152/3*z^3*Log[z] + (596/3)*z^3*Log[1 - z] + 160*z^3*PolyLog[2, z] - 401*z^3 + (56/3)*Pi^2*z^3 - 72*z^2*Log[z]*Log[1 - z] + (244/3)*z^2*Log[z] - 490/3*z^2*Log[1 - z] - 144*z^2*PolyLog[2, z] - 64/3*Pi^2*z^2 + (4598/9)*z^2 - 8/3*z*Log[z]*Log[1 - z] - 32*z*Log[1 - z] - 16/3*z*PolyLog[2, z] - 245/3*z + (8/9)*Pi^2*z + (1/3)*(z - 1)*(27*z^2 + z + 4) + 2*Log[1 - z] - 254/9 - 40/3*Log[1 - z]/z;
WC[3, 22, "s|usbar", 1, 0] = -3*(z - 1)^2*(2*z + 1);
WC[3, 22, "s|usbar", 1, 1] = 24*Lmu*z^3 - 36*Lmu*z^2 + 12*Lmu + 24*z^4*Log[z] - 24*z^4*Log[1 - z] - 32*z^3*Log[z]*Log[1 - z] - 128*z^3*Log[z] + 128*z^3*Log[1 - z] - 64*z^3*PolyLog[2, z] - 30*z^3 + 48*z^2*Log[z]*Log[1 - z] + 136*z^2*Log[z] - 168*z^2*Log[1 - z] + 96*z^2*PolyLog[2, z] + 52*z^2 - 16*z*Log[z] + 48*z*Log[1 - z] - 30*z + 2*(z - 1)^3 - 16*Log[z]*Log[1 - z] + 16*Log[1 - z] - 32*PolyLog[2, z] + 8;
WC[3, 12, "s|usbar", 1, 0] = -2*(z - 1)^2*(2*z + 1);
WC[3, 12, "s|usbar", 1, 1] = 48*Lmu*z^3 - 72*Lmu*z^2 + 24*Lmu + 16*z^4*Log[z] - 16*z^4*Log[1 - z] - 64/3*z^3*Log[z]*Log[1 - z] - 268/3*z^3*Log[z] + (172/3)*z^3*Log[1 - z] - 128/3*z^3*PolyLog[2, z] + (202/3)*z^3 + (64/9)*Pi^2*z^3 + (64/3)*z^2*Log[z]*Log[1 - z] + 68*z^2*Log[z] - 60*z^2*Log[1 - z] + (128/3)*z^2*PolyLog[2, z] - 370/3*z^2 - 64/9*Pi^2*z^2 + (16/3)*z*Log[1 - z] + (154/3)*z + (4/3)*(z - 1)^3 + (64/3)*Log[1 - z] + 10/3 - 28/3*Log[1 - z]/z + (4/3)/z + (4/3)*Log[1 - z]/z^2;
WC[3, 11, "s|usbar", 1, 0] = -1/3*(z - 1)^2*(2*z + 1);
WC[3, 11, "s|usbar", 1, 1] = (280/27)*Lmu*z^3 - 44/3*Lmu*z^2 + (116/27)*Lmu + (8/3)*z^4*Log[z] - 8/3*z^4*Log[1 - z] - 32/9*z^3*Log[z]*Log[1 - z] - 608/27*z^3*Log[z] + (308/27)*z^3*Log[1 - z] - 64/9*z^3*PolyLog[2, z] + (757/81)*z^3 + (64/27)*Pi^2*z^3 + (16/9)*z^2*Log[z]*Log[1 - z] + (152/9)*z^2*Log[z] - 100/9*z^2*Log[1 - z] + (32/9)*z^2*PolyLog[2, z] - 64/27*Pi^2*z^2 - 512/27*z^2 + (16/9)*z*Log[z] - 32/9*z*Log[1 - z] + (472/27)*z + (1/9)*(4*z - 4)*(5*z^2 + z - 2) + (16/9)*Log[z]*Log[1 - z] + (232/27)*Log[1 - z] + (32/9)*PolyLog[2, z] - 673/81 - 28/9*Log[1 - z]/z + (4/9)/z + (4/9)*Log[1 - z]/z^2;
WC[3, 22, "s|usbar", 8, 0] = 0;
WC[3, 22, "s|usbar", 8, 1] = -20*Lmu*z^3 + 36*Lmu*z^2 - 16*Lmu - 47*z^3*Log[z] + 44*z^3*Log[1 - z] - 1331/12*z^3 + 63*z^2*Log[z] - 66*z^2*Log[1 - z] + (377/2)*z^2 - 20*z + (1/2)*(z + 1)*(3*z - 3)*(9*z - 5) + 22*Log[1 - z] - 691/12;
WC[3, 12, "s|usbar", 8, 0] = 0;
WC[3, 12, "s|usbar", 8, 1] = (32/3)*Lmu*z^3 - 12*Lmu*z^2 + (4/3)*Lmu - 103/3*z^3*Log[z] + (25/3)*z^3*Log[1 - z] - 76/9*z^3 + (16/3)*Pi^2*z^3 - 8*z^2*Log[z]*Log[1 - z] + 25*z^2*Log[z] - 5*z^2*Log[1 - z] - 16*z^2*PolyLog[2, z] - 16/3*Pi^2*z^2 + (43/6)*z^2 + 8*z*Log[z] - 20*z*Log[1 - z] + (241/6)*z + (z - 1)*(z + 1)*(9*z - 5) + 8*Log[z]*Log[1 - z] + (68/3)*Log[1 - z] + 16*PolyLog[2, z] - 359/9 - 7*Log[1 - z]/z + z^(-1) + Log[1 - z]/z^2;
WC[3, 11, "s|usbar", 8, 0] = -2*(z - 1)^2*(2*z + 1);
WC[3, 11, "s|usbar", 8, 1] = -196/9*Lmu*z^3 + 32*Lmu*z^2 - 92/9*Lmu - 2*z^4*Log[z] + 2*z^4*Log[1 - z] + (80/3)*z^3*Log[z]*Log[1 - z] - 172/9*z^3*Log[z] + (616/9)*z^3*Log[1 - z] + (160/3)*z^3*PolyLog[2, z] - 11107/108*z^3 + (56/9)*Pi^2*z^3 - 112/3*z^2*Log[z]*Log[1 - z] + (106/3)*z^2*Log[z] - 272/3*z^2*Log[1 - z] - 224/3*z^2*PolyLog[2, z] - 92/9*Pi^2*z^2 + (1849/18)*z^2 + (32/3)*z*Log[z] - 136/3*z*Log[1 - z] + (755/9)*z + (1/3)*(z - 1)*(31*z^2 - z + 2) + (32/3)*Log[z]*Log[1 - z] + (734/9)*Log[1 - z] + (64/3)*PolyLog[2, z] - 9335/108 + 4*Pi^2 - 56/3*Log[1 - z]/z + (8/3)/z + (8/3)*Log[1 - z]/z^2;
WC[4, 22, "s|usbar", 1, 0] = 0;
WC[4, 22, "s|usbar", 1, 1] = 14*z^3 - 21*z^2 + 7;
WC[4, 12, "s|usbar", 1, 0] = 0;
WC[4, 12, "s|usbar", 1, 1] = (28/3)*z^3 + 16*z^2*Log[z] - 32/3*z^2*Log[1 - z] - 6*z^2 - 32/3*z*Log[z]*Log[1 - z] - 64/3*z*PolyLog[2, z] + (32/9)*Pi^2*z + (112/3)*z + (64/3)*Log[1 - z] - 122/3 - 32/3*Log[1 - z]/z;
WC[4, 11, "s|usbar", 1, 0] = 0;
WC[4, 11, "s|usbar", 1, 1] = (16/3)*Lmu*z^2 - 16/3*Lmu - 16/9*z^3*Log[z] + (16/9)*z^3*Log[1 - z] + (28/9)*z^3 + (16/9)*z^2*(z - 1) + (28/3)*z^2*Log[z] - 8*z^2*Log[1 - z] + (278/27)*z^2 - 32/9*z*Log[z]*Log[1 - z] - 64/9*z*PolyLog[2, z] + (20/3)*z + (32/27)*Pi^2*z + (88/9)*Log[1 - z] - 542/27 - 32/9*Log[1 - z]/z;
WC[4, 22, "s|usbar", 8, 0] = 0;
WC[4, 22, "s|usbar", 8, 1] = 36*Lmu*z^2 - 36*Lmu - 12*z^3*Log[z] + 12*z^3*Log[1 - z] + (21/2)*z^3 + 12*z^2*(z - 1) + 27*z^2*Log[z] - 30*z^2*Log[1 - z] + (269/4)*z^2 - 39*z + 18*Log[1 - z] - 155/4;
WC[4, 12, "s|usbar", 8, 0] = 0;
WC[4, 12, "s|usbar", 8, 1] = 24*Lmu*z^2 - 24*Lmu - 8*z^3*Log[z] + 8*z^3*Log[1 - z] + 7*z^3 + 8*z^2*(z - 1) + 30*z^2*Log[z] - 28*z^2*Log[1 - z] + (305/6)*z^2 - 8*z*Log[z]*Log[1 - z] - 16*z*PolyLog[2, z] + 2*z + (8/3)*Pi^2*z + 28*Log[1 - z] - 359/6 - 8*Log[1 - z]/z;
WC[4, 11, "s|usbar", 8, 0] = 0;
WC[4, 11, "s|usbar", 8, 1] = 8*Lmu*z^2 - 8*Lmu + (4/3)*z^3*Log[z] - 4/3*z^3*Log[1 - z] - 22/3*z^3 + (32/3)*z^2*(z - 1) - 4*z^2*Log[z] - 18*z^2*Log[1 - z] - 128/9*z^2 + (8/3)*z*Log[z]*Log[1 - z] + (16/3)*z*PolyLog[2, z] - 8/9*Pi^2*z + 64*z + (122/3)*Log[1 - z] - 382/9 - 64/3*Log[1 - z]/z;
WC[5, 22, "s|usbar", 1, 0] = 0;
WC[5, 22, "s|usbar", 1, 1] = -16/3*Lmu*z^2 + (16/3)*Lmu + (10/3)*z^3*Log[z] - 40/9*z^3*Log[1 - z] + (142/9)*z^3 - 26/3*z^2*Log[z] + (20/3)*z^2*Log[1 - z] - 322/9*z^2 + (73/9)*z + (1/3)*(2*z - 2)*(z^2 - 4*z - 1) - 20/9*Log[1 - z] + 107/9;
WC[5, 12, "s|usbar", 1, 0] = 0;
WC[5, 12, "s|usbar", 1, 1] = -32/9*Lmu*z^2 + (32/9)*Lmu + (16/9)*z^3*Log[z] - 68/27*z^3*Log[1 - z] + (290/27)*z^3 - 32/9*z^2*Log[z]*Log[1 - z] - 68/9*z^2*Log[z] + (40/9)*z^2*Log[1 - z] - 64/9*z^2*PolyLog[2, z] - 392/27*z^2 + (32/27)*Pi^2*z^2 + (32/9)*z*Log[z]*Log[1 - z] - 16/9*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 364/27*z - 32/27*Pi^2*z + (1/9)*(4*z - 4)*(z^2 - 4*z - 1) - 40/27*Log[1 - z] + 514/27 + (28/9)*Log[1 - z]/z - (16/9)/z - 16/9*Log[1 - z]/z^2;
WC[5, 11, "s|usbar", 1, 0] = 0;
WC[5, 11, "s|usbar", 1, 1] = (16/9)*Lmu*z^3 - 8/3*Lmu*z^2 + (8/9)*Lmu - 16/9*z^3*Log[z] - 34/9*z^3*Log[1 - z] + (13/6)*z^3 + 2*z^2*Log[z] + 8*z^2*Log[1 - z] + (7/3)*z^2 - 16/3*z*Log[1 - z] - 128/9*z - 1/3*(z + 1)*(4*z - 4) - 8/9*Log[1 - z] + 223/18 + (14/3)*Log[1 - z]/z - (8/3)/z - 8/3*Log[1 - z]/z^2;
WC[5, 22, "s|usbar", 8, 0] = 0;
WC[5, 22, "s|usbar", 8, 1] = 6*Lmu*z^3 + 4*Lmu*z^2 - 10*Lmu - 5/2*z^3*Log[z] + (10/3)*z^3*Log[1 - z] - 91/3*z^3 + (13/2)*z^2*Log[z] - 5*z^2*Log[1 - z] + (995/24)*z^2 + (2/3)*z + (1/4)*(z - 1)*(25*z^2 + 8*z - 25) + (5/3)*Log[1 - z] - 283/24;
WC[5, 12, "s|usbar", 8, 0] = 0;
WC[5, 12, "s|usbar", 8, 1] = 4*Lmu*z^3 + (8/3)*Lmu*z^2 - 20/3*Lmu - 17/6*z^3*Log[z] + (61/18)*z^3*Log[1 - z] - 707/36*z^3 - 28/3*z^2*Log[z]*Log[1 - z] - 1/3*z^2*Log[z] - 10/3*z^2*Log[1 - z] - 56/3*z^2*PolyLog[2, z] + (28/9)*Pi^2*z^2 + (1877/36)*z^2 + (28/3)*z*Log[z]*Log[1 - z] - 14/3*z*Log[1 - z] + (56/3)*z*PolyLog[2, z] - 1769/36*z - 28/9*Pi^2*z + (1/6)*(z - 1)*(25*z^2 + 8*z - 25) + (10/9)*Log[1 - z] + 767/36 + (49/6)*Log[1 - z]/z - (14/3)/z - 14/3*Log[1 - z]/z^2;
WC[5, 11, "s|usbar", 8, 0] = 0;
WC[5, 11, "s|usbar", 8, 1] = -4/3*Lmu*z^3 - 2*Lmu*z^2 + (10/3)*Lmu + (10/3)*z^3*Log[z] + (251/24)*z^3 - 4*z^2*Log[z]*Log[1 - z] - 10*z^2*Log[z] - z^2*Log[1 - z] - 8*z^2*PolyLog[2, z] - 217/12*z^2 + (4/3)*Pi^2*z^2 + 4*z*Log[z]*Log[1 - z] + 2*z*Log[1 - z] + 8*z*PolyLog[2, z] - 4/3*Pi^2*z - 9/2*z + (1/2)*(z - 1)^3 - Log[1 - z] + 97/8;

(* ==== u | s dbar  (z,0)   c -> s u dbar ==== *)
WC[1, 22, "u|sdbar", 1, 0] = -2/3*(z - 1)*(z^2 + z + 1);
WC[1, 22, "u|sdbar", 1, 1] = (112/27)*Lmu*z^3 - 112/27*Lmu - 32/9*z^3*Log[z]*Log[1 - z] - 596/27*z^3*Log[z] + (296/27)*z^3*Log[1 - z] - 64/9*z^3*PolyLog[2, z] - 64/27*Pi^2*z^3 + (886/81)*z^3 + (32/9)*z^2*Log[z]*Log[1 - z] + (92/9)*z^2*Log[z] - 16/9*z^2*Log[1 - z] + (64/9)*z^2*PolyLog[2, z] - 32/27*Pi^2*z^2 + (38/27)*z^2 + (32/9)*z*Log[z]*Log[1 - z] + (32/3)*z*Log[z] - 32/9*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 32/27*Pi^2*z - 278/27*z + (8/3)*(z - 1)^2*(z + 1) + (32/3)*Log[z]*Log[1 - z] - 152/27*Log[1 - z] + (64/3)*PolyLog[2, z] + 50/81 + (8/3)*Log[1 - z]/z - (8/3)/z - 8/3*Log[1 - z]/z^2;
WC[1, 12, "u|sdbar", 1, 0] = -4*(z - 1)*(z^2 + z + 1);
WC[1, 12, "u|sdbar", 1, 1] = 32*Lmu*z^3 - 32*Lmu - 64/3*z^3*Log[z]*Log[1 - z] - 72*z^3*Log[z] + 40*z^3*Log[1 - z] - 128/3*z^3*PolyLog[2, z] - 64/9*Pi^2*z^3 + 68*z^3 + (32/3)*z^2*Log[z]*Log[1 - z] + 40*z^2*Log[z] - 88/3*z^2*Log[1 - z] + (64/3)*z^2*PolyLog[2, z] - 32/9*Pi^2*z^2 - 12*z^2 + (32/3)*z*Log[z]*Log[1 - z] + (128/3)*z*Log[z] - 80/3*z*Log[1 - z] + (64/3)*z*PolyLog[2, z] - 36*z - 32/9*Pi^2*z + (4/3)*(z - 1)^2*(5*z + 4) + (128/3)*Log[z]*Log[1 - z] + 16*Log[1 - z] + (256/3)*PolyLog[2, z] - 12 + 8*Log[1 - z]/z - 8/z - 8*Log[1 - z]/z^2;
WC[1, 11, "u|sdbar", 1, 0] = -6*(z - 1)*(z^2 + z + 1);
WC[1, 11, "u|sdbar", 1, 1] = -32*z^3*Log[z]*Log[1 - z] - 96*z^3*Log[z] + 96*z^3*Log[1 - z] - 64*z^3*PolyLog[2, z] - 50*z^3 + 16*z^2*Log[z] - 48*z^2*Log[1 - z] + 20*z^2 + 32*z*Log[z] - 48*z*Log[1 - z] + 14*z + 2*(z - 1)^2*(5*z + 4) + 32*Log[z]*Log[1 - z] + 64*PolyLog[2, z] + 16;
WC[1, 22, "u|sdbar", 8, 0] = -4*(z - 1)*(z^2 + z + 1);
WC[1, 22, "u|sdbar", 8, 1] = -316/9*Lmu*z^3 + (316/9)*Lmu + (80/3)*z^3*Log[z]*Log[1 - z] - 94/9*z^3*Log[z] + (538/9)*z^3*Log[1 - z] + (160/3)*z^3*PolyLog[2, z] - 3700/27*z^3 - 56/9*Pi^2*z^3 + (64/3)*z^2*Log[z]*Log[1 - z] + (130/3)*z^2*Log[z] - 32/3*z^2*Log[1 - z] + (128/3)*z^2*PolyLog[2, z] - 64/9*Pi^2*z^2 + (157/9)*z^2 + (64/3)*z*Log[z]*Log[1 - z] + 16*z*Log[z] + (44/3)*z*Log[1 - z] + (128/3)*z*PolyLog[2, z] - 64/9*Pi^2*z + (227/9)*z - 2*(z - 1)^2*(z + 1) + 16*Log[z]*Log[1 - z] - 574/9*Log[1 - z] + 32*PolyLog[2, z] - 8*Pi^2 + 2494/27 - 2*Log[1 - z]/z + 2/z + 2*Log[1 - z]/z^2;
WC[1, 12, "u|sdbar", 8, 0] = 0;
WC[1, 12, "u|sdbar", 8, 1] = -16/3*Lmu*z^3 + (16/3)*Lmu - 136/3*z^3*Log[z] + (58/3)*z^3*Log[1 - z] - 16/3*Pi^2*z^3 - 16/9*z^3 + 8*z^2*Log[z]*Log[1 - z] + 16*z^2*Log[z] + 14*z^2*Log[1 - z] + 16*z^2*PolyLog[2, z] - 8/3*Pi^2*z^2 + (46/3)*z^2 + 8*z*Log[z]*Log[1 - z] + 16*z*Log[z] + 4*z*Log[1 - z] + 16*z*PolyLog[2, z] - 8/3*Pi^2*z - 58/3*z + (z - 1)^2*(7*z + 8) + 16*Log[z]*Log[1 - z] - 112/3*Log[1 - z] + 32*PolyLog[2, z] + 106/9 + 6*Log[1 - z]/z - 6/z - 6*Log[1 - z]/z^2;
WC[1, 11, "u|sdbar", 8, 0] = 0;
WC[1, 11, "u|sdbar", 8, 1] = -44*Lmu*z^3 + 44*Lmu - 59*z^3*Log[z] + 56*z^3*Log[1 - z] - 350/3*z^3 - 9*z^2*Log[z] + 18*z^2*Log[1 - z] + (103/2)*z^2 + 22*z + (3/2)*(z - 1)^2*(7*z + 8) - 74*Log[1 - z] + 259/6;
WC[2, 22, "u|sdbar", 1, 0] = -2*z^2*(z - 1);
WC[2, 22, "u|sdbar", 1, 1] = (112/3)*Lmu*z^3 - 112/3*Lmu*z^2 + (32/3)*z^4*Log[z] - 32/3*z^4*Log[1 - z] - 32/3*z^3*Log[z]*Log[1 - z] - 724/9*z^3*Log[z] + (424/9)*z^3*Log[1 - z] - 64/3*z^3*PolyLog[2, z] - 64/9*Pi^2*z^3 + (182/3)*z^3 + (64/3)*z^2*Log[z]*Log[1 - z] + (820/9)*z^2*Log[z] - 368/9*z^2*Log[1 - z] + (128/3)*z^2*PolyLog[2, z] - 1358/27*z^2 + (32/9)*Pi^2*z^2 - 32/9*z*Log[z]*Log[1 - z] + (32/9)*z*Log[1 - z] - 64/9*z*PolyLog[2, z] - 82/9*z + (32/27)*Pi^2*z + (1/9)*(4*z - 4)*(9*z^2 - z - 4) + (8/9)*Log[1 - z] - 10/27 + (8/9)*Log[1 - z]/z - (8/9)/z - 8/9*Log[1 - z]/z^2;
WC[2, 12, "u|sdbar", 1, 0] = -12*z^2*(z - 1);
WC[2, 12, "u|sdbar", 1, 1] = 192*Lmu*z^3 - 192*Lmu*z^2 + 64*z^4*Log[z] - 64*z^4*Log[1 - z] - 64*z^3*Log[z]*Log[1 - z] - 904/3*z^3*Log[z] + (616/3)*z^3*Log[1 - z] - 128*z^3*PolyLog[2, z] - 64/3*Pi^2*z^3 + (836/3)*z^3 + 96*z^2*Log[z]*Log[1 - z] + (904/3)*z^2*Log[z] - 184*z^2*Log[1 - z] + 192*z^2*PolyLog[2, z] - 268*z^2 + (32/3)*Pi^2*z^2 - 32/3*z*Log[z]*Log[1 - z] + (80/3)*z*Log[1 - z] - 64/3*z*PolyLog[2, z] - 52/3*z + (32/9)*Pi^2*z + (4/3)*(z - 1)^2*(7*z + 2) + 16*Log[1 - z] + 28/3 + (8/3)*Log[1 - z]/z - (8/3)/z - 8/3*Log[1 - z]/z^2;
WC[2, 11, "u|sdbar", 1, 0] = -18*z^2*(z - 1);
WC[2, 11, "u|sdbar", 1, 1] = 144*Lmu*z^3 - 144*Lmu*z^2 + 96*z^4*Log[z] - 96*z^4*Log[1 - z] - 96*z^3*Log[z]*Log[1 - z] - 416*z^3*Log[z] + 416*z^3*Log[1 - z] - 192*z^3*PolyLog[2, z] - 38*z^3 + 96*z^2*Log[z]*Log[1 - z] + 288*z^2*Log[z] - 384*z^2*Log[1 - z] + 192*z^2*PolyLog[2, z] + 104*z^2 + 48*z*Log[1 - z] - 62*z + 2*(z - 1)^2*(7*z + 2) + 16*Log[1 - z] - 4;
WC[2, 22, "u|sdbar", 8, 0] = -12*z^2*(z - 1);
WC[2, 22, "u|sdbar", 8, 1] = -124*Lmu*z^3 + 124*Lmu*z^2 - 8*z^4*Log[z] + 8*z^4*Log[1 - z] + 80*z^3*Log[z]*Log[1 - z] - 62/3*z^3*Log[z] + (506/3)*z^3*Log[1 - z] + 160*z^3*PolyLog[2, z] - 452*z^3 - 56/3*Pi^2*z^3 - 16*z^2*Log[z]*Log[1 - z] + (614/3)*z^2*Log[z] - 664/3*z^2*Log[1 - z] - 32*z^2*PolyLog[2, z] - 8/3*Pi^2*z^2 + (4961/9)*z^2 - 64/3*z*Log[z]*Log[1 - z] + (100/3)*z*Log[1 - z] - 128/3*z*PolyLog[2, z] - 254/3*z + (64/9)*Pi^2*z + (1/3)*(z - 1)*(27*z^2 + z + 4) + (34/3)*Log[1 - z] - 137/9 - 2/3*Log[1 - z]/z + (2/3)/z + (2/3)*Log[1 - z]/z^2;
WC[2, 12, "u|sdbar", 8, 0] = 0;
WC[2, 12, "u|sdbar", 8, 1] = 24*Lmu*z^3 - 24*Lmu*z^2 - 136*z^3*Log[z] + 58*z^3*Log[1 - z] - 16*Pi^2*z^3 + 64*z^3 + 24*z^2*Log[z]*Log[1 - z] + 184*z^2*Log[z] - 46*z^2*Log[1 - z] + 48*z^2*PolyLog[2, z] - 76/3*z^2 + 8*Pi^2*z^2 - 8*z*Log[z]*Log[1 - z] - 4*z*Log[1 - z] - 16*z*PolyLog[2, z] - 28*z + (8/3)*Pi^2*z + (z - 1)*(11*z^2 + 3*z - 6) - 8*Log[1 - z] - 26/3 + 2*Log[1 - z]/z - 2/z - 2*Log[1 - z]/z^2;
WC[2, 11, "u|sdbar", 8, 0] = 0;
WC[2, 11, "u|sdbar", 8, 1] = -72*Lmu*z^3 + 72*Lmu*z^2 - 177*z^3*Log[z] + 168*z^3*Log[1 - z] - 246*z^3 + 153*z^2*Log[z] - 150*z^2*Log[1 - z] + (683/2)*z^2 - 69*z + (1/2)*(3*z - 3)*(11*z^2 + 3*z - 6) - 18*Log[1 - z] - 53/2;
WC[5, 22, "u|sdbar", 1, 0] = 0;
WC[5, 22, "u|sdbar", 1, 1] = (16/9)*Lmu*z^3 - 8/3*Lmu*z^2 + (8/9)*Lmu - 10/9*z^3*Log[z] - 40/9*z^3*Log[1 - z] + (13/2)*z^3 + (16/3)*z^2*Log[z]*Log[1 - z] - 26/3*z^2*Log[z] + (40/3)*z^2*Log[1 - z] + (32/3)*z^2*PolyLog[2, z] - 83/3*z^2 - 16/9*Pi^2*z^2 + (16/3)*z*Log[z]*Log[1 - z] - 8/3*z*Log[1 - z] + (32/3)*z*PolyLog[2, z] - 16/9*Pi^2*z + (109/9)*z - 1/3*(z + 1)*(4*z - 4) - 56/9*Log[1 - z] + 163/18;
WC[5, 12, "u|sdbar", 1, 0] = 0;
WC[5, 12, "u|sdbar", 1, 1] = -32/9*Lmu*z^2 + (32/9)*Lmu + (4/3)*z^3*Log[z] - 56/27*z^3*Log[1 - z] + (428/27)*z^3 + (32/9)*z^2*Log[z]*Log[1 - z] - 76/9*z^2*Log[z] + (80/9)*z^2*Log[1 - z] + (64/9)*z^2*PolyLog[2, z] - 1184/27*z^2 - 32/27*Pi^2*z^2 + (32/9)*z*Log[z]*Log[1 - z] - 32/9*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 32/27*Pi^2*z + (266/27)*z + (1/9)*(4*z - 4)*(z^2 - 4*z - 1) - 136/27*Log[1 - z] + 514/27 + (8/3)*Log[1 - z]/z - (8/9)/z - 8/9*Log[1 - z]/z^2;
WC[5, 11, "u|sdbar", 1, 0] = 0;
WC[5, 11, "u|sdbar", 1, 1] = -16/3*Lmu*z^2 + (16/3)*Lmu + (10/3)*z^3*Log[z] - 40/9*z^3*Log[1 - z] + (142/9)*z^3 - 26/3*z^2*Log[z] + (20/3)*z^2*Log[1 - z] - 322/9*z^2 + (73/9)*z + (1/3)*(2*z - 2)*(z^2 - 4*z - 1) - 20/9*Log[1 - z] + 107/9;
WC[5, 22, "u|sdbar", 8, 0] = 0;
WC[5, 22, "u|sdbar", 8, 1] = -4/3*Lmu*z^3 - 2*Lmu*z^2 + (10/3)*Lmu + (7/3)*z^3*Log[z] + z^3*Log[1 - z] + (311/24)*z^3 - 3*z^2*Log[z] - 343/12*z^2 - 2*z*Log[1 - z] + 2*z + (1/2)*(z - 1)^3 - Log[1 - z] + 117/8 + 3*Log[1 - z]/z - 1/z - Log[1 - z]/z^2;
WC[5, 12, "u|sdbar", 8, 0] = 0;
WC[5, 12, "u|sdbar", 8, 1] = 4*Lmu*z^3 + (8/3)*Lmu*z^2 - 20/3*Lmu - 4*z^3*Log[z] + (41/9)*z^3*Log[1 - z] - 56/9*z^3 + (28/3)*z^2*Log[z]*Log[1 - z] - 8/3*z^2*Log[z] + (25/3)*z^2*Log[1 - z] + (56/3)*z^2*PolyLog[2, z] - 28/9*Pi^2*z^2 - 895/36*z^2 + (28/3)*z*Log[z]*Log[1 - z] - 28/3*z*Log[1 - z] + (56/3)*z*PolyLog[2, z] - 28/9*Pi^2*z + (109/9)*z + (1/6)*(z - 1)*(25*z^2 + 8*z - 25) - 74/9*Log[1 - z] + 767/36 + 7*Log[1 - z]/z - (7/3)/z - 7/3*Log[1 - z]/z^2;
WC[5, 11, "u|sdbar", 8, 0] = 0;
WC[5, 11, "u|sdbar", 8, 1] = 6*Lmu*z^3 + 4*Lmu*z^2 - 10*Lmu - 5/2*z^3*Log[z] + (10/3)*z^3*Log[1 - z] - 91/3*z^3 + (13/2)*z^2*Log[z] - 5*z^2*Log[1 - z] + (995/24)*z^2 + (2/3)*z + (1/4)*(z - 1)*(25*z^2 + 8*z - 25) + (5/3)*Log[1 - z] - 283/24;

(* ==== u | d sbar  (0,z)   c -> d u sbar ==== *)
WC[1, 22, "u|dsbar", 1, 0] = -2/3*(z - 1)*(z^2 + z + 1);
WC[1, 22, "u|dsbar", 1, 1] = (112/27)*Lmu*z^3 - 112/27*Lmu - 32/9*z^3*Log[z]*Log[1 - z] - 560/27*z^3*Log[z] + (260/27)*z^3*Log[1 - z] - 64/9*z^3*PolyLog[2, z] + (508/81)*z^3 + (64/27)*Pi^2*z^3 - 32/9*z^2*Log[z]*Log[1 - z] - 68/3*z^2*Log[z] + (88/9)*z^2*Log[1 - z] - 64/9*z^2*PolyLog[2, z] + (14/27)*z^2 + (32/27)*Pi^2*z^2 + (32/9)*z*Log[z]*Log[1 - z] - 32/9*z*Log[z] - 80/9*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 32/27*Pi^2*z - 152/27*z + (8/3)*(z - 1)^2*(z + 1) - 32/9*Log[z]*Log[1 - z] - 248/27*Log[1 - z] - 64/9*PolyLog[2, z] - 238/81 - 28/9*Log[1 - z]/z + (16/9)/z + (16/9)*Log[1 - z]/z^2;
WC[1, 12, "u|dsbar", 1, 0] = -4*(z - 1)*(z^2 + z + 1);
WC[1, 12, "u|dsbar", 1, 1] = 32*Lmu*z^3 - 32*Lmu - 64/3*z^3*Log[z]*Log[1 - z] - 68*z^3*Log[z] + 36*z^3*Log[1 - z] - 128/3*z^3*PolyLog[2, z] + 54*z^3 + (64/9)*Pi^2*z^3 - 32/3*z^2*Log[z]*Log[1 - z] - 176/3*z^2*Log[z] + (16/3)*z^2*Log[1 - z] - 64/3*z^2*PolyLog[2, z] - 44/3*z^2 + (32/9)*Pi^2*z^2 + (32/3)*z*Log[z]*Log[1 - z] - 128/3*z*Log[1 - z] + (64/3)*z*PolyLog[2, z] - 32/9*Pi^2*z - 22*z + (4/3)*(z - 1)^2*(5*z + 4) + (16/3)*Log[1 - z] - 68/3 - 28/3*Log[1 - z]/z + (16/3)/z + (16/3)*Log[1 - z]/z^2;
WC[1, 11, "u|dsbar", 1, 0] = -6*(z - 1)*(z^2 + z + 1);
WC[1, 11, "u|dsbar", 1, 1] = -32*z^3*Log[z]*Log[1 - z] - 96*z^3*Log[z] + 96*z^3*Log[1 - z] - 64*z^3*PolyLog[2, z] - 50*z^3 + 16*z^2*Log[z] - 48*z^2*Log[1 - z] + 20*z^2 + 32*z*Log[z] - 48*z*Log[1 - z] + 14*z + 2*(z - 1)^2*(5*z + 4) + 32*Log[z]*Log[1 - z] + 64*PolyLog[2, z] + 16;
WC[1, 22, "u|dsbar", 8, 0] = -4*(z - 1)*(z^2 + z + 1);
WC[1, 22, "u|dsbar", 8, 1] = -316/9*Lmu*z^3 + (316/9)*Lmu + (80/3)*z^3*Log[z]*Log[1 - z] - 184/9*z^3*Log[z] + (628/9)*z^3*Log[1 - z] + (160/3)*z^3*PolyLog[2, z] - 3241/27*z^3 + (56/9)*Pi^2*z^3 + (8/3)*z^2*Log[z]*Log[1 - z] + 20*z^2*Log[z] + (122/3)*z^2*Log[1 - z] + (16/3)*z^2*PolyLog[2, z] - 8/9*Pi^2*z^2 + (892/9)*z^2 - 8/3*z*Log[z]*Log[1 - z] - 64/3*z*Log[z] - 16/3*z*Log[1 - z] - 16/3*z*PolyLog[2, z] - 628/9*z + (8/9)*Pi^2*z - 2*(z - 1)^2*(z + 1) - 64/3*Log[z]*Log[1 - z] - 874/9*Log[1 - z] - 128/3*PolyLog[2, z] - 8*Pi^2 + 2161/27 - 56/3*Log[1 - z]/z + (32/3)/z + (32/3)*Log[1 - z]/z^2;
WC[1, 12, "u|dsbar", 8, 0] = 0;
WC[1, 12, "u|dsbar", 8, 1] = -16/3*Lmu*z^3 + (16/3)*Lmu - 127/3*z^3*Log[z] + (49/3)*z^3*Log[1 - z] - 221/18*z^3 + (16/3)*Pi^2*z^3 - 8*z^2*Log[z]*Log[1 - z] - 58*z^2*Log[z] + 40*z^2*Log[1 - z] - 16*z^2*PolyLog[2, z] + (40/3)*z^2 + (8/3)*Pi^2*z^2 + 8*z*Log[z]*Log[1 - z] - 16*z*Log[z] - 8*z*Log[1 - z] + 16*z*PolyLog[2, z] - 8/3*Pi^2*z - 53/6*z + (z - 1)^2*(7*z + 8) - 16*Log[z]*Log[1 - z] - 136/3*Log[1 - z] - 32*PolyLog[2, z] + 34/9 - 7*Log[1 - z]/z + 4/z + 4*Log[1 - z]/z^2;
WC[1, 11, "u|dsbar", 8, 0] = 0;
WC[1, 11, "u|dsbar", 8, 1] = -44*Lmu*z^3 + 44*Lmu - 59*z^3*Log[z] + 56*z^3*Log[1 - z] - 350/3*z^3 - 9*z^2*Log[z] + 18*z^2*Log[1 - z] + (103/2)*z^2 + 22*z + (3/2)*(z - 1)^2*(7*z + 8) - 74*Log[1 - z] + 259/6;
WC[2, 22, "u|dsbar", 1, 0] = -2*z^2*(z - 1);
WC[2, 22, "u|dsbar", 1, 1] = (112/3)*Lmu*z^3 - 112/3*Lmu*z^2 + (32/3)*z^4*Log[z] - 32/3*z^4*Log[1 - z] - 32/3*z^3*Log[z]*Log[1 - z] - 688/9*z^3*Log[z] + (388/9)*z^3*Log[1 - z] - 64/3*z^3*PolyLog[2, z] + (140/3)*z^3 + (64/9)*Pi^2*z^3 + (140/9)*z^2*Log[z] - 200/9*z^2*Log[1 - z] - 32/9*Pi^2*z^2 - 878/27*z^2 + (32/9)*z*Log[z]*Log[1 - z] - 16/3*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 32/27*Pi^2*z - 100/9*z + (1/9)*(4*z - 4)*(9*z^2 - z - 4) - 8/3*Log[1 - z] - 82/27 - 20/9*Log[1 - z]/z;
WC[2, 12, "u|dsbar", 1, 0] = -12*z^2*(z - 1);
WC[2, 12, "u|dsbar", 1, 1] = 192*Lmu*z^3 - 192*Lmu*z^2 + 64*z^4*Log[z] - 64*z^4*Log[1 - z] - 64*z^3*Log[z]*Log[1 - z] - 868/3*z^3*Log[z] + (580/3)*z^3*Log[1 - z] - 128*z^3*PolyLog[2, z] + (64/3)*Pi^2*z^3 + (710/3)*z^3 + 32*z^2*Log[z]*Log[1 - z] + (224/3)*z^2*Log[z] - 128*z^2*Log[1 - z] + 64*z^2*PolyLog[2, z] - 644/3*z^2 - 32/3*Pi^2*z^2 + (32/3)*z*Log[z]*Log[1 - z] + (64/3)*z*PolyLog[2, z] - 32/9*Pi^2*z - 70/3*z + (4/3)*(z - 1)^2*(7*z + 2) + (16/3)*Log[1 - z] + 4/3 - 20/3*Log[1 - z]/z;
WC[2, 11, "u|dsbar", 1, 0] = -18*z^2*(z - 1);
WC[2, 11, "u|dsbar", 1, 1] = 144*Lmu*z^3 - 144*Lmu*z^2 + 96*z^4*Log[z] - 96*z^4*Log[1 - z] - 96*z^3*Log[z]*Log[1 - z] - 416*z^3*Log[z] + 416*z^3*Log[1 - z] - 192*z^3*PolyLog[2, z] - 38*z^3 + 96*z^2*Log[z]*Log[1 - z] + 288*z^2*Log[z] - 384*z^2*Log[1 - z] + 192*z^2*PolyLog[2, z] + 104*z^2 + 48*z*Log[1 - z] - 62*z + 2*(z - 1)^2*(7*z + 2) + 16*Log[1 - z] - 4;
WC[2, 22, "u|dsbar", 8, 0] = -12*z^2*(z - 1);
WC[2, 22, "u|dsbar", 8, 1] = -124*Lmu*z^3 + 124*Lmu*z^2 - 8*z^4*Log[z] + 8*z^4*Log[1 - z] + 80*z^3*Log[z]*Log[1 - z] - 152/3*z^3*Log[z] + (596/3)*z^3*Log[1 - z] + 160*z^3*PolyLog[2, z] - 401*z^3 + (56/3)*Pi^2*z^3 - 72*z^2*Log[z]*Log[1 - z] + (244/3)*z^2*Log[z] - 490/3*z^2*Log[1 - z] - 144*z^2*PolyLog[2, z] - 64/3*Pi^2*z^2 + (4598/9)*z^2 - 8/3*z*Log[z]*Log[1 - z] - 32*z*Log[1 - z] - 16/3*z*PolyLog[2, z] - 245/3*z + (8/9)*Pi^2*z + (1/3)*(z - 1)*(27*z^2 + z + 4) + 2*Log[1 - z] - 254/9 - 40/3*Log[1 - z]/z;
WC[2, 12, "u|dsbar", 8, 0] = 0;
WC[2, 12, "u|dsbar", 8, 1] = 24*Lmu*z^3 - 24*Lmu*z^2 - 127*z^3*Log[z] + 49*z^3*Log[1 - z] + (65/2)*z^3 + 16*Pi^2*z^3 - 24*z^2*Log[z]*Log[1 - z] + 14*z^2*Log[z] - 4*z^2*Log[1 - z] - 48*z^2*PolyLog[2, z] - 8*Pi^2*z^2 + (44/3)*z^2 + 8*z*Log[z]*Log[1 - z] - 24*z*Log[1 - z] + 16*z*PolyLog[2, z] - 65/2*z - 8/3*Pi^2*z + (z - 1)*(11*z^2 + 3*z - 6) - 16*Log[1 - z] - 44/3 - 5*Log[1 - z]/z;
WC[2, 11, "u|dsbar", 8, 0] = 0;
WC[2, 11, "u|dsbar", 8, 1] = -72*Lmu*z^3 + 72*Lmu*z^2 - 177*z^3*Log[z] + 168*z^3*Log[1 - z] - 246*z^3 + 153*z^2*Log[z] - 150*z^2*Log[1 - z] + (683/2)*z^2 - 69*z + (1/2)*(3*z - 3)*(11*z^2 + 3*z - 6) - 18*Log[1 - z] - 53/2;
WC[5, 22, "u|dsbar", 1, 0] = 0;
WC[5, 22, "u|dsbar", 1, 1] = (16/9)*Lmu*z^3 - 8/3*Lmu*z^2 + (8/9)*Lmu - 16/9*z^3*Log[z] - 34/9*z^3*Log[1 - z] + (13/6)*z^3 + 2*z^2*Log[z] + 8*z^2*Log[1 - z] + (7/3)*z^2 - 16/3*z*Log[1 - z] - 128/9*z - 1/3*(z + 1)*(4*z - 4) - 8/9*Log[1 - z] + 223/18 + (14/3)*Log[1 - z]/z - (8/3)/z - 8/3*Log[1 - z]/z^2;
WC[5, 12, "u|dsbar", 1, 0] = 0;
WC[5, 12, "u|dsbar", 1, 1] = -32/9*Lmu*z^2 + (32/9)*Lmu + (16/9)*z^3*Log[z] - 68/27*z^3*Log[1 - z] + (290/27)*z^3 - 32/9*z^2*Log[z]*Log[1 - z] - 68/9*z^2*Log[z] + (40/9)*z^2*Log[1 - z] - 64/9*z^2*PolyLog[2, z] - 392/27*z^2 + (32/27)*Pi^2*z^2 + (32/9)*z*Log[z]*Log[1 - z] - 16/9*z*Log[1 - z] + (64/9)*z*PolyLog[2, z] - 364/27*z - 32/27*Pi^2*z + (1/9)*(4*z - 4)*(z^2 - 4*z - 1) - 40/27*Log[1 - z] + 514/27 + (28/9)*Log[1 - z]/z - (16/9)/z - 16/9*Log[1 - z]/z^2;
WC[5, 11, "u|dsbar", 1, 0] = 0;
WC[5, 11, "u|dsbar", 1, 1] = -16/3*Lmu*z^2 + (16/3)*Lmu + (10/3)*z^3*Log[z] - 40/9*z^3*Log[1 - z] + (142/9)*z^3 - 26/3*z^2*Log[z] + (20/3)*z^2*Log[1 - z] - 322/9*z^2 + (73/9)*z + (1/3)*(2*z - 2)*(z^2 - 4*z - 1) - 20/9*Log[1 - z] + 107/9;
WC[5, 22, "u|dsbar", 8, 0] = 0;
WC[5, 22, "u|dsbar", 8, 1] = -4/3*Lmu*z^3 - 2*Lmu*z^2 + (10/3)*Lmu + (10/3)*z^3*Log[z] + (251/24)*z^3 - 4*z^2*Log[z]*Log[1 - z] - 10*z^2*Log[z] - z^2*Log[1 - z] - 8*z^2*PolyLog[2, z] - 217/12*z^2 + (4/3)*Pi^2*z^2 + 4*z*Log[z]*Log[1 - z] + 2*z*Log[1 - z] + 8*z*PolyLog[2, z] - 4/3*Pi^2*z - 9/2*z + (1/2)*(z - 1)^3 - Log[1 - z] + 97/8;
WC[5, 12, "u|dsbar", 8, 0] = 0;
WC[5, 12, "u|dsbar", 8, 1] = 4*Lmu*z^3 + (8/3)*Lmu*z^2 - 20/3*Lmu - 17/6*z^3*Log[z] + (61/18)*z^3*Log[1 - z] - 707/36*z^3 - 28/3*z^2*Log[z]*Log[1 - z] - 1/3*z^2*Log[z] - 10/3*z^2*Log[1 - z] - 56/3*z^2*PolyLog[2, z] + (28/9)*Pi^2*z^2 + (1877/36)*z^2 + (28/3)*z*Log[z]*Log[1 - z] - 14/3*z*Log[1 - z] + (56/3)*z*PolyLog[2, z] - 1769/36*z - 28/9*Pi^2*z + (1/6)*(z - 1)*(25*z^2 + 8*z - 25) + (10/9)*Log[1 - z] + 767/36 + (49/6)*Log[1 - z]/z - (14/3)/z - 14/3*Log[1 - z]/z^2;
WC[5, 11, "u|dsbar", 8, 0] = 0;
WC[5, 11, "u|dsbar", 8, 1] = 6*Lmu*z^3 + 4*Lmu*z^2 - 10*Lmu - 5/2*z^3*Log[z] + (10/3)*z^3*Log[1 - z] - 91/3*z^3 + (13/2)*z^2*Log[z] - 5*z^2*Log[1 - z] + (995/24)*z^2 + (2/3)*z + (1/4)*(z - 1)*(25*z^2 + 8*z - 25) + (5/3)*Log[1 - z] - 283/24;

(* ==== u | s sbar  (z,z)   c -> s u sbar ==== *)
WC[1, 22, "u|ssbar", 1, 0] = -2/3*(2*z^2 + 2*z - 1)/(1 - 4*z)^(1/2);
WC[1, 22, "u|ssbar", 1, 1] = (1/27)*Lmu*(14*eqBeta[z]^4 - 84*eqBeta[z]^2 - 42)/eqBeta[z] + (1/3)*(12 - 4*eqBeta[z]^2)*(eqBeta[z]^2 + 3)*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) + (1/9)*(ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] + 1)*(16*eqBeta[z] - 16) + (ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*(-4/9*eqBeta[z]^4 + (8/9)*eqBeta[z]^2 + 28/9) + (1/3)*(eqBeta[z] + 1)*(4*eqBeta[z] - 4)*Log[eqB[z]/eqA[z]]^2 + (1/9)*(eqBeta[z]^2 + 3)*(8*eqBeta[z]^2 - 24)*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) + (-4/3*eqBeta[z]^4 + (8/9)*eqBeta[z]^2 + 100/9)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + Pi^2*(-2/9*eqBeta[z]^4 + (4/9)*eqBeta[z]^2 + 14/9) + ((2/3)*eqBeta[z]^4 - 4/3*eqBeta[z]^2 - 14/3)*Log[z]*Log[eqB[z]/eqA[z]] + (1/27)*(188*eqBeta[z]^6 - 1004*eqBeta[z]^4 + 708*eqBeta[z]^2 + 204)*Log[eqBeta[z]]/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/162)*(-90*eqBeta[z]^8 + 7*eqBeta[z]^6 + 1817*eqBeta[z]^4 - 2619*eqBeta[z]^2 + 1461)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/27)*(-154*eqBeta[z]^8 + 872*eqBeta[z]^6 - 1276*eqBeta[z]^4 + 264*eqBeta[z]^2 + 102)*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]) + (1/54)*(15*eqBeta[z]^12 - 114*eqBeta[z]^10 + 258*eqBeta[z]^8 + 880*eqBeta[z]^6 - 2681*eqBeta[z]^4 + 1402*eqBeta[z]^2 - 144)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]^2);
WC[1, 12, "u|ssbar", 1, 0] = -4*(2*z^2 + 2*z - 1)/(1 - 4*z)^(1/2);
WC[1, 12, "u|ssbar", 1, 1] = Lmu*(4*eqBeta[z]^4 - 24*eqBeta[z]^2 - 12)/eqBeta[z] + (1/3)*(ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] + 1)*(16*eqBeta[z] - 16) + (ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*(-8/3*eqBeta[z]^4 + (16/3)*eqBeta[z]^2 + 56/3) + (eqBeta[z] + 1)*(4*eqBeta[z] - 4)*Log[eqB[z]/eqA[z]]^2 + (PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]])*(-8*eqBeta[z]^4 + 8*eqBeta[z]^2 + 64) + (PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]])*((16/3)*eqBeta[z]^4 - 16/3*eqBeta[z]^2 - 128/3) + (-8*eqBeta[z]^4 + (32/3)*eqBeta[z]^2 + 184/3)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + Pi^2*(-4/3*eqBeta[z]^4 + (8/3)*eqBeta[z]^2 + 28/3) + (4*eqBeta[z]^4 - 8*eqBeta[z]^2 - 28)*Log[z]*Log[eqB[z]/eqA[z]] + 16*(4*eqBeta[z]^4 - 13*eqBeta[z]^2 + 11)*eqBeta[z]*Log[eqBeta[z]]/((eqBeta[z] + 1)*(3*eqBeta[z] - 3)) + (1/6)*(-21*eqBeta[z]^8 + 57*eqBeta[z]^6 + 53*eqBeta[z]^4 - 217*eqBeta[z]^2 + 192)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) - 4/3*(15*eqBeta[z]^6 - 63*eqBeta[z]^4 + 89*eqBeta[z]^2 - 25)*eqBeta[z]*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2) + (1/12)*(21*eqBeta[z]^12 - 133*eqBeta[z]^10 + 162*eqBeta[z]^8 + 550*eqBeta[z]^6 - 1607*eqBeta[z]^4 + 943*eqBeta[z]^2 - 192)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]^2);
WC[1, 11, "u|ssbar", 1, 0] = -6*(2*z^2 + 2*z - 1)/(1 - 4*z)^(1/2);
WC[1, 11, "u|ssbar", 1, 1] = (ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*(-4*eqBeta[z]^4 + 8*eqBeta[z]^2 + 28) + (eqBeta[z] - 1)*(eqBeta[z] + 1)*(3*eqBeta[z]^6 - 8*eqBeta[z]^4 - 27*eqBeta[z]^2 + 24)*Log[eqB[z]/eqA[z]]/eqBeta[z]^2 - 24*(eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]*Log[z] + 32*(eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]*Log[eqBeta[z]] + (PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]])*(-12*eqBeta[z]^4 + 24*eqBeta[z]^2 + 84) + (PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]])*(8*eqBeta[z]^4 - 16*eqBeta[z]^2 - 56) + (-12*eqBeta[z]^4 + 24*eqBeta[z]^2 + 84)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + Pi^2*(-2*eqBeta[z]^4 + 4*eqBeta[z]^2 + 14) - 2*(3*eqBeta[z]^4 + 2*eqBeta[z]^2 - 17)*eqBeta[z] + (6*eqBeta[z]^4 - 12*eqBeta[z]^2 - 42)*Log[z]*Log[eqB[z]/eqA[z]];
WC[1, 22, "u|ssbar", 8, 0] = -4*(2*z^2 + 2*z - 1)/(1 - 4*z)^(1/2);
WC[1, 22, "u|ssbar", 8, 1] = (1/18)*Lmu*(-79*eqBeta[z]^4 + 474*eqBeta[z]^2 + 237)/eqBeta[z] + (ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*((14/3)*eqBeta[z]^2 - 86/3) + (ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*((1/3)*eqBeta[z]^4 - 2/3*eqBeta[z]^2 - 7/3) + ((7/2)*eqBeta[z]^2 - 43/2)*Log[eqB[z]/eqA[z]]^2 + (PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]])*(eqBeta[z]^4 - 9*eqBeta[z]^2 + 36) + (PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]])*(-2/3*eqBeta[z]^4 + 6*eqBeta[z]^2 - 24) + (-1/2*eqBeta[z]^4 + eqBeta[z]^2 + 7/2)*Log[z]*Log[eqB[z]/eqA[z]] + Pi^2*((1/6)*eqBeta[z]^4 - 1/3*eqBeta[z]^2 - 7/6) + (eqBeta[z]^4 - 20/3*eqBeta[z]^2 + 65/3)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (1/9)*(214*eqBeta[z]^6 - 1792*eqBeta[z]^4 + 1362*eqBeta[z]^2 + 408)*Log[eqBeta[z]]/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/216)*(-828*eqBeta[z]^8 - 1825*eqBeta[z]^6 + 18739*eqBeta[z]^4 - 26163*eqBeta[z]^2 - 867)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/18)*(-265*eqBeta[z]^8 + 2570*eqBeta[z]^6 - 2836*eqBeta[z]^4 + 2190*eqBeta[z]^2 + 165)*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]) + (1/36)*(69*eqBeta[z]^12 - 501*eqBeta[z]^10 + 1662*eqBeta[z]^8 + 2674*eqBeta[z]^6 - 4739*eqBeta[z]^4 + 5059*eqBeta[z]^2 - 576)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]^2);
WC[1, 12, "u|ssbar", 8, 0] = 0;
WC[1, 12, "u|ssbar", 8, 1] = (1/3)*Lmu*(-2*eqBeta[z]^4 + 12*eqBeta[z]^2 + 6)/eqBeta[z] + (4 - 4*eqBeta[z])*(eqBeta[z] + 1)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (6 - 6*eqBeta[z])*(eqBeta[z] + 1)*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) + (ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] + 1)*(4*eqBeta[z] - 4) + (eqBeta[z] + 1)*(3*eqBeta[z] - 3)*Log[eqB[z]/eqA[z]]^2 + (eqBeta[z] + 1)*(4*eqBeta[z] - 4)*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) + (1/3)*(46*eqBeta[z]^6 - 346*eqBeta[z]^4 + 222*eqBeta[z]^2 + 102)*Log[eqBeta[z]]/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/72)*(9*eqBeta[z]^8 - 499*eqBeta[z]^6 + 3157*eqBeta[z]^4 - 3285*eqBeta[z]^2 + 1194)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/3)*(-32*eqBeta[z]^8 + 247*eqBeta[z]^6 - 371*eqBeta[z]^4 + 57*eqBeta[z]^2 + 51)*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]) + (1/48)*(-3*eqBeta[z]^10 - 57*eqBeta[z]^8 + 546*eqBeta[z]^6 + 1870*eqBeta[z]^4 - 5903*eqBeta[z]^2 + 2779)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2);
WC[1, 11, "u|ssbar", 8, 0] = 0;
WC[1, 11, "u|ssbar", 8, 1] = (1/2)*Lmu*(-11*eqBeta[z]^4 + 66*eqBeta[z]^2 + 33)/eqBeta[z] + (1/2)*(-23*eqBeta[z]^4 + 120*eqBeta[z]^2 + 51)*Log[z]/eqBeta[z] + (23*eqBeta[z]^4 - 120*eqBeta[z]^2 - 51)*Log[eqBeta[z]]/eqBeta[z] + (1/24)*(-9*eqBeta[z]^6 - 479*eqBeta[z]^4 + 1545*eqBeta[z]^2 + 267)/eqBeta[z] + ((3/16)*eqBeta[z]^6 - 27/16*eqBeta[z]^4 + (45/16)*eqBeta[z]^2 + 1163/16)*Log[eqB[z]/eqA[z]];
WC[2, 22, "u|ssbar", 1, 0] = 4*z^2/(1 - 4*z)^(1/2);
WC[2, 22, "u|ssbar", 1, 1] = -14/3*Lmu*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2/eqBeta[z] + (8/9)*(ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 + (8/3)*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) - 16/9*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) - 4/3*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*Log[z]*Log[eqB[z]/eqA[z]] + (8/3)*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (4/9)*Pi^2*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 + (1/9)*(-108*eqBeta[z]^6 + 252*eqBeta[z]^4 - 116*eqBeta[z]^2 + 68)*Log[eqBeta[z]]/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/27)*(-45*eqBeta[z]^8 - 80*eqBeta[z]^6 + 601*eqBeta[z]^4 - 792*eqBeta[z]^2 + 412)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/9)*(106*eqBeta[z]^8 - 320*eqBeta[z]^6 + 324*eqBeta[z]^4 - 208*eqBeta[z]^2 + 34)*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]) + (1/18)*(15*eqBeta[z]^12 - 14*eqBeta[z]^10 + 34*eqBeta[z]^8 - 72*eqBeta[z]^6 - 153*eqBeta[z]^4 + 110*eqBeta[z]^2 - 48)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]^2);
WC[2, 12, "u|ssbar", 1, 0] = 24*z^2/(1 - 4*z)^(1/2);
WC[2, 12, "u|ssbar", 1, 1] = -24*Lmu*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2/eqBeta[z] + (16/3)*(ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 + 16*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) - 32/3*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) - 8*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*Log[z]*Log[eqB[z]/eqA[z]] + 16*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (8/3)*Pi^2*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 - 16*(8*eqBeta[z]^4 - 21*eqBeta[z]^2 + 7)*eqBeta[z]*Log[eqBeta[z]]/((eqBeta[z] + 1)*(3*eqBeta[z] - 3)) + (1/6)*(-63*eqBeta[z]^8 - 45*eqBeta[z]^6 + 543*eqBeta[z]^4 - 659*eqBeta[z]^2 + 288)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (4/3)*(33*eqBeta[z]^6 - 109*eqBeta[z]^4 + 111*eqBeta[z]^2 - 51)*eqBeta[z]*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2) + (1/12)*(63*eqBeta[z]^12 - 119*eqBeta[z]^10 + 102*eqBeta[z]^8 - 222*eqBeta[z]^6 - 149*eqBeta[z]^4 + 261*eqBeta[z]^2 - 192)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]^2);
WC[2, 11, "u|ssbar", 1, 0] = 36*z^2/(1 - 4*z)^(1/2);
WC[2, 11, "u|ssbar", 1, 1] = -18*Lmu*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2/eqBeta[z] + (2 - 2*eqBeta[z])*(eqBeta[z] + 1)*(9*eqBeta[z]^4 - 14*eqBeta[z]^2 - 9)/eqBeta[z] + 8*(ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 + 24*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) - 16*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) - 12*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*Log[z]*Log[eqB[z]/eqA[z]] + 24*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + 4*Pi^2*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 + 48*(eqBeta[z]^2 - 2)*eqBeta[z]*Log[z] - 64*(eqBeta[z]^2 - 2)*eqBeta[z]*Log[eqBeta[z]] + (3*eqBeta[z]^2 + 3)*(3*eqBeta[z]^6 - 6*eqBeta[z]^4 + 3*eqBeta[z]^2 - 8)*Log[eqB[z]/eqA[z]]/eqBeta[z]^2;
WC[2, 22, "u|ssbar", 8, 0] = 24*z^2/(1 - 4*z)^(1/2);
WC[2, 22, "u|ssbar", 8, 1] = (31/2)*Lmu*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2/eqBeta[z] + (1 - eqBeta[z])*(eqBeta[z] + 1)*(2*eqBeta[z]^2 - 11)*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) + (4 - 2*eqBeta[z])*(eqBeta[z] - 1)*(eqBeta[z] + 1)*(eqBeta[z] + 2)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (6 - 6*eqBeta[z])*(ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] + 1) + (1/2)*(9 - 9*eqBeta[z])*(eqBeta[z] + 1)*Log[eqB[z]/eqA[z]]^2 - 2/3*(ReLi2[eqB[z]/eqBeta[z]] - PolyLog[2, -eqA[z]/eqBeta[z]])*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 + (eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*Log[z]*Log[eqB[z]/eqA[z]] - 1/3*Pi^2*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2 + (1/3)*(eqBeta[z] + 1)*(2*eqBeta[z] - 2)*(2*eqBeta[z]^2 - 11)*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) + (1/3)*(-234*eqBeta[z]^6 + 576*eqBeta[z]^4 - 286*eqBeta[z]^2 + 136)*Log[eqBeta[z]]/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/36)*(-414*eqBeta[z]^8 + 3581*eqBeta[z]^6 - 7225*eqBeta[z]^4 + 3951*eqBeta[z]^2 + 11)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/6)*(289*eqBeta[z]^8 - 902*eqBeta[z]^6 + 864*eqBeta[z]^4 - 274*eqBeta[z]^2 + 55)*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]) + (1/12)*(69*eqBeta[z]^12 - 65*eqBeta[z]^10 - 98*eqBeta[z]^8 + 90*eqBeta[z]^6 - 387*eqBeta[z]^4 + 647*eqBeta[z]^2 - 192)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]^2);
WC[2, 12, "u|ssbar", 8, 0] = 0;
WC[2, 12, "u|ssbar", 8, 1] = -3*Lmu*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2/eqBeta[z] + (-22*eqBeta[z]^6 + 42*eqBeta[z]^4 - 30*eqBeta[z]^2 + 34)*Log[eqBeta[z]]/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/24)*(9*eqBeta[z]^8 - 185*eqBeta[z]^6 + 775*eqBeta[z]^4 - 1191*eqBeta[z]^2 + 784)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (20*eqBeta[z]^8 - 51*eqBeta[z]^6 + 51*eqBeta[z]^4 - 53*eqBeta[z]^2 + 17)*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2*eqBeta[z]) + (1/16)*(-3*eqBeta[z]^10 + 63*eqBeta[z]^8 + 34*eqBeta[z]^6 - 66*eqBeta[z]^4 - 463*eqBeta[z]^2 + 179)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2);
WC[2, 11, "u|ssbar", 8, 0] = 0;
WC[2, 11, "u|ssbar", 8, 1] = 9*Lmu*(eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2/eqBeta[z] + (-33*eqBeta[z]^4 + 48*eqBeta[z]^2 - 51)*Log[eqBeta[z]]/eqBeta[z] + (1/2)*(33*eqBeta[z]^4 - 48*eqBeta[z]^2 + 51)*Log[z]/eqBeta[z] + (1/8)*(-9*eqBeta[z]^6 + 350*eqBeta[z]^4 - 413*eqBeta[z]^2 - 68)/eqBeta[z] + ((9/16)*eqBeta[z]^6 - 33/16*eqBeta[z]^4 + (39/16)*eqBeta[z]^2 + 273/16)*Log[eqB[z]/eqA[z]];
WC[5, 22, "u|ssbar", 1, 0] = 0;
WC[5, 22, "u|ssbar", 1, 1] = -4/9*Lmu*(eqBeta[z]^2 - 3)*eqBeta[z] + (2 - 2*eqBeta[z])*(eqBeta[z] + 1)*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) + (1/3)*(4 - 4*eqBeta[z])*(eqBeta[z] + 1)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (1/3)*(ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] + 1)*(4*eqBeta[z] - 4) + (eqBeta[z] - 1)*(eqBeta[z] + 1)*Log[eqB[z]/eqA[z]]^2 + (1/3)*(eqBeta[z] + 1)*(4*eqBeta[z] - 4)*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) + 8*(4*eqBeta[z]^4 - 19*eqBeta[z]^2 + 9)*eqBeta[z]*Log[eqBeta[z]]/((eqBeta[z] + 1)*(9*eqBeta[z] - 9)) + (1/144)*(-16*eqBeta[z]^8 - 537*eqBeta[z]^6 + 3527*eqBeta[z]^4 - 1387*eqBeta[z]^2 - 51)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) - 4/9*(4*eqBeta[z]^6 - 17*eqBeta[z]^4 + 58*eqBeta[z]^2 + 3)*eqBeta[z]*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2) + (1/36)*(2*eqBeta[z]^10 - 31*eqBeta[z]^8 + 104*eqBeta[z]^6 - 258*eqBeta[z]^4 - 642*eqBeta[z]^2 + 57)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2);
WC[5, 12, "u|ssbar", 1, 0] = 0;
WC[5, 12, "u|ssbar", 1, 1] = (1/9)*Lmu*(-8*eqBeta[z]^4 + 32*eqBeta[z]^2 + 8)/eqBeta[z] + (1/3)*(8 - 8*eqBeta[z])*(eqBeta[z] + 1)*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) + (1/9)*(16 - 16*eqBeta[z])*(eqBeta[z] + 1)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (1/9)*(ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] + 1)*(16*eqBeta[z] - 16) + (1/3)*(eqBeta[z] + 1)*(4*eqBeta[z] - 4)*Log[eqB[z]/eqA[z]]^2 + (1/9)*(eqBeta[z] + 1)*(16*eqBeta[z] - 16)*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) + 8*(eqBeta[z]^2 - 7)*(5*eqBeta[z]^2 - 3)*eqBeta[z]*Log[eqBeta[z]]/((eqBeta[z] + 1)*(27*eqBeta[z] - 27)) + (1/108)*(8*eqBeta[z]^8 - 707*eqBeta[z]^6 + 3949*eqBeta[z]^4 - 1881*eqBeta[z]^2 - 217)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) - 4/27*(5*eqBeta[z]^6 - 19*eqBeta[z]^4 + 167*eqBeta[z]^2 - 9)*eqBeta[z]*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2) + (1/54)*(-2*eqBeta[z]^10 + 37*eqBeta[z]^8 - 80*eqBeta[z]^6 - 362*eqBeta[z]^4 - 902*eqBeta[z]^2 + 157)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2);
WC[5, 11, "u|ssbar", 1, 0] = 0;
WC[5, 11, "u|ssbar", 1, 1] = (1/3)*Lmu*(-4*eqBeta[z]^4 + 16*eqBeta[z]^2 + 4)/eqBeta[z] - 10/9*(eqBeta[z]^2 - 3)*eqBeta[z]*Log[z] + (20/9)*(eqBeta[z]^2 - 3)*eqBeta[z]*Log[eqBeta[z]] + (1/72)*(-10*eqBeta[z]^6 - 579*eqBeta[z]^4 + 1276*eqBeta[z]^2 + 217)/eqBeta[z] + ((5/72)*eqBeta[z]^6 + (1/24)*eqBeta[z]^4 - 7/24*eqBeta[z]^2 + 173/72)*Log[eqB[z]/eqA[z]];
WC[5, 22, "u|ssbar", 8, 0] = 0;
WC[5, 22, "u|ssbar", 8, 1] = (1/3)*Lmu*(-2*eqBeta[z]^4 + 9*eqBeta[z]^2 + 3)/eqBeta[z] + (1 - eqBeta[z])*(eqBeta[z] + 1)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (1/2)*(3 - 3*eqBeta[z])*(eqBeta[z] + 1)*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) + (ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] - 1)*(eqBeta[z] + 1) + (eqBeta[z] - 1)*(eqBeta[z] + 1)*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) + (1/4)*(eqBeta[z] + 1)*(3*eqBeta[z] - 3)*Log[eqB[z]/eqA[z]]^2 - (eqBeta[z]^2 + 1)*eqBeta[z]*Log[eqBeta[z]] + (1/192)*(32*eqBeta[z]^8 - 877*eqBeta[z]^6 + 4371*eqBeta[z]^4 - 2375*eqBeta[z]^2 - 383)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/2)*(eqBeta[z]^6 - 5*eqBeta[z]^4 - 17*eqBeta[z]^2 + 5)*eqBeta[z]*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2) + (1/12)*(-eqBeta[z]^10 + 17*eqBeta[z]^8 - 46*eqBeta[z]^6 - 26*eqBeta[z]^4 - 65*eqBeta[z]^2 + 25)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2);
WC[5, 12, "u|ssbar", 8, 0] = 0;
WC[5, 12, "u|ssbar", 8, 1] = (1/6)*Lmu*(7*eqBeta[z]^4 - 34*eqBeta[z]^2 - 13)/eqBeta[z] + (7 - 7*eqBeta[z])*(eqBeta[z] + 1)*(PolyLog[2, -eqBeta[z]/eqA[z]] - PolyLog[2, eqBeta[z]/eqB[z]]) + (1/3)*(14 - 14*eqBeta[z])*(eqBeta[z] + 1)*Log[eqB[z]/eqA[z]]*Log[eqBeta[z]] + (1/3)*(ReLi2[eqB[z]^2/eqA[z]^2] - ReLi2[eqB[z]/eqA[z]])*(eqBeta[z] + 1)*(14*eqBeta[z] - 14) + (1/2)*(eqBeta[z] + 1)*(7*eqBeta[z] - 7)*Log[eqB[z]/eqA[z]]^2 + (1/3)*(eqBeta[z] + 1)*(14*eqBeta[z] - 14)*(PolyLog[2, eqA[z]] - PolyLog[2, eqB[z]]) - 2*(5*eqBeta[z]^4 + 43*eqBeta[z]^2 - 6)*eqBeta[z]*Log[eqBeta[z]]/((eqBeta[z] + 1)*(9*eqBeta[z] - 9)) + (1/144)*(73*eqBeta[z]^8 + 134*eqBeta[z]^6 + 5516*eqBeta[z]^4 - 1674*eqBeta[z]^2 - 17)/((eqBeta[z] - 1)*(eqBeta[z] + 1)*eqBeta[z]) + (1/9)*(5*eqBeta[z]^6 - 46*eqBeta[z]^4 - 427*eqBeta[z]^2 - 36)*eqBeta[z]*Log[z]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2) + (1/288)*(-73*eqBeta[z]^10 + 581*eqBeta[z]^8 - 922*eqBeta[z]^6 - 7030*eqBeta[z]^4 - 9325*eqBeta[z]^2 + 641)*Log[eqB[z]/eqA[z]]/((eqBeta[z] - 1)^2*(eqBeta[z] + 1)^2);
WC[5, 11, "u|ssbar", 8, 0] = 0;
WC[5, 11, "u|ssbar", 8, 1] = (1/4)*Lmu*(7*eqBeta[z]^4 - 34*eqBeta[z]^2 - 13)/eqBeta[z] + (5/6)*(eqBeta[z]^2 - 3)*eqBeta[z]*Log[z] - 5/3*(eqBeta[z]^2 - 3)*eqBeta[z]*Log[eqBeta[z]] + (-5/96*eqBeta[z]^6 - 1/32*eqBeta[z]^4 + (7/32)*eqBeta[z]^2 - 173/96)*Log[eqB[z]/eqA[z]] + (1/96)*(10*eqBeta[z]^6 + 627*eqBeta[z]^4 - 1186*eqBeta[z]^2 + 17)/eqBeta[z];

(* ==== u | d dbar  (0,0)   c -> d u dbar ==== *)
WC[1, 22, "u|ddbar", 1, 0] = 2/3;
WC[1, 22, "u|ddbar", 1, 1] = 158/81 - 112/27*Lmu;
WC[1, 12, "u|ddbar", 1, 0] = 4;
WC[1, 12, "u|ddbar", 1, 1] = -32*Lmu - 32/3;
WC[1, 11, "u|ddbar", 1, 0] = 6;
WC[1, 11, "u|ddbar", 1, 1] = 24;
WC[1, 22, "u|ddbar", 8, 0] = 4;
WC[1, 22, "u|ddbar", 8, 1] = (316/9)*Lmu - 8*Pi^2 + 2467/27;
WC[1, 12, "u|ddbar", 8, 0] = 0;
WC[1, 12, "u|ddbar", 8, 1] = (16/3)*Lmu + 151/9;
WC[1, 11, "u|ddbar", 8, 0] = 0;
WC[1, 11, "u|ddbar", 8, 1] = 44*Lmu + 331/6;
WC[2, 22, "u|ddbar", 1, 0] = 0;
WC[2, 22, "u|ddbar", 1, 1] = 26/27;
WC[2, 12, "u|ddbar", 1, 0] = 0;
WC[2, 12, "u|ddbar", 1, 1] = 32/3;
WC[2, 11, "u|ddbar", 1, 0] = 0;
WC[2, 11, "u|ddbar", 1, 1] = 0;
WC[2, 22, "u|ddbar", 8, 0] = 0;
WC[2, 22, "u|ddbar", 8, 1] = -146/9;
WC[2, 12, "u|ddbar", 8, 0] = 0;
WC[2, 12, "u|ddbar", 8, 1] = -11/3;
WC[2, 11, "u|ddbar", 8, 0] = 0;
WC[2, 11, "u|ddbar", 8, 1] = -35/2;
WC[5, 22, "u|ddbar", 1, 0] = 0;
WC[5, 22, "u|ddbar", 1, 1] = (8/9)*Lmu + 187/18;
WC[5, 12, "u|ddbar", 1, 0] = 0;
WC[5, 12, "u|ddbar", 1, 1] = (32/9)*Lmu + 466/27;
WC[5, 11, "u|ddbar", 1, 0] = 0;
WC[5, 11, "u|ddbar", 1, 1] = (16/3)*Lmu + 113/9;
WC[5, 22, "u|ddbar", 8, 0] = 0;
WC[5, 22, "u|ddbar", 8, 1] = (10/3)*Lmu + 93/8;
WC[5, 12, "u|ddbar", 8, 0] = 0;
WC[5, 12, "u|ddbar", 8, 1] = 707/36 - 20/3*Lmu;
WC[5, 11, "u|ddbar", 8, 0] = 0;
WC[5, 11, "u|ddbar", 8, 1] = -10*Lmu - 133/24;

(* ==== s | d u  (0,0)   c -> d u sbar ==== *)
WC[1, 22, "s|du", 1, 0] = 2;
WC[1, 22, "s|du", 1, 1] = -112/9*Lmu - 64/9*Pi^2 - 80/3;
WC[1, 12, "s|du", 1, 0] = 12;
WC[1, 12, "s|du", 1, 1] = 560/9 - 64/3*Pi^2;
WC[1, 11, "s|du", 1, 0] = 2;
WC[1, 11, "s|du", 1, 1] = -112/9*Lmu - 64/9*Pi^2 - 80/3;
WC[1, 22, "s|du", 8, 0] = 12;
WC[1, 22, "s|du", 8, 1] = (316/3)*Lmu - 56/3*Pi^2 + 193;
WC[1, 12, "s|du", 8, 0] = 0;
WC[1, 12, "s|du", 8, 1] = -56*Lmu - 500/3 - 16*Pi^2;
WC[1, 11, "s|du", 8, 0] = 12;
WC[1, 11, "s|du", 8, 1] = (316/3)*Lmu - 56/3*Pi^2 + 193;
WC[2, 22, "s|du", 1, 0] = 0;
WC[2, 22, "s|du", 1, 1] = 4/3;
WC[2, 12, "s|du", 1, 0] = 0;
WC[2, 12, "s|du", 1, 1] = 32/3;
WC[2, 11, "s|du", 1, 0] = 0;
WC[2, 11, "s|du", 1, 1] = 4/3;
WC[2, 22, "s|du", 8, 0] = 0;
WC[2, 22, "s|du", 8, 1] = -4;
WC[2, 12, "s|du", 8, 0] = 0;
WC[2, 12, "s|du", 8, 1] = -2;
WC[2, 11, "s|du", 8, 0] = 0;
WC[2, 11, "s|du", 8, 1] = -4;
WC[3, 22, "s|du", 1, 0] = 0;
WC[3, 22, "s|du", 1, 1] = -16/9*Lmu - 127/9;
WC[3, 12, "s|du", 1, 0] = 0;
WC[3, 12, "s|du", 1, 1] = -16/9;
WC[3, 11, "s|du", 1, 0] = 0;
WC[3, 11, "s|du", 1, 1] = -16/9*Lmu - 127/9;
WC[3, 22, "s|du", 8, 0] = 0;
WC[3, 22, "s|du", 8, 1] = (76/3)*Lmu - 47/12;
WC[3, 12, "s|du", 8, 0] = 0;
WC[3, 12, "s|du", 8, 1] = -8*Lmu - 373/6;
WC[3, 11, "s|du", 8, 0] = 0;
WC[3, 11, "s|du", 8, 1] = (76/3)*Lmu - 47/12;
WC[4, 22, "s|du", 1, 0] = 0;
WC[4, 22, "s|du", 1, 1] = -16/3*Lmu - 104/9;
WC[4, 12, "s|du", 1, 0] = 0;
WC[4, 12, "s|du", 1, 1] = 6;
WC[4, 11, "s|du", 1, 0] = 0;
WC[4, 11, "s|du", 1, 1] = -16/3*Lmu - 104/9;
WC[4, 22, "s|du", 8, 0] = 0;
WC[4, 22, "s|du", 8, 1] = 4*Lmu + 8/3;
WC[4, 12, "s|du", 8, 0] = 0;
WC[4, 12, "s|du", 8, 1] = -24*Lmu - 113/2;
WC[4, 11, "s|du", 8, 0] = 0;
WC[4, 11, "s|du", 8, 1] = 4*Lmu + 8/3;
WC[5, 22, "s|du", 1, 0] = 0;
WC[5, 22, "s|du", 1, 1] = (8/3)*Lmu + 31/2;
WC[5, 12, "s|du", 1, 0] = 0;
WC[5, 12, "s|du", 1, 1] = (32/3)*Lmu + 356/9;
WC[5, 11, "s|du", 1, 0] = 0;
WC[5, 11, "s|du", 1, 1] = (8/3)*Lmu + 31/2;
WC[5, 22, "s|du", 8, 0] = 0;
WC[5, 22, "s|du", 8, 1] = 10*Lmu + 263/8;
WC[5, 12, "s|du", 8, 0] = 0;
WC[5, 12, "s|du", 8, 1] = 121/12 - 20*Lmu;
WC[5, 11, "s|du", 8, 0] = 0;
WC[5, 11, "s|du", 8, 1] = 10*Lmu + 263/8;

(* ==== s | s u  (z,0)   c -> s u sbar ==== *)
WC[1, 22, "s|su", 1, 0] = -2*(z - 1)*(z + 1);
WC[1, 22, "s|su", 1, 1] = (112/9)*Lmu*z^2 - 112/9*Lmu - 64/3*z^3*Log[z] + (64/3)*z^3*Log[1 - z] - 40/27*z^3 + 32*z^2*Log[z]*Log[1 - z] + (136/3)*z^2*Log[z] - 80/9*z^2*Log[1 - z] + 64*z^2*PolyLog[2, z] + (544/27)*z^2 - 32/3*z*Log[z] - 32/3*z*Log[1 - z] + (152/9)*z - 16/3*(z - 1)^2 - 32/3*Log[z]*Log[1 - z] + (112/9)*Log[1 - z] - 64/3*PolyLog[2, z] - 64/9*Pi^2 - 320/9 - 128/9*Log[1 - z]/z;
WC[1, 12, "s|su", 1, 0] = -12*(z - 1)*(z + 1);
WC[1, 12, "s|su", 1, 1] = -32/9*z^3 + 64*z^2*Log[z]*Log[1 - z] + 64*z^2*Log[z] + (320/3)*z^2*Log[1 - z] + 128*z^2*PolyLog[2, z] - 664/3*z^2 - 192*z*Log[1 - z] + (592/3)*z - 8*(z - 1)^2 + 128*Log[1 - z] - 64/3*Pi^2 + 248/9 - 128/3*Log[1 - z]/z;
WC[1, 11, "s|su", 1, 0] = -2*(z - 1)*(z + 1);
WC[1, 11, "s|su", 1, 1] = (112/9)*Lmu*z^2 - 112/9*Lmu - 64/3*z^3*Log[z] + (64/3)*z^3*Log[1 - z] - 40/27*z^3 + 32*z^2*Log[z]*Log[1 - z] + (136/3)*z^2*Log[z] - 80/9*z^2*Log[1 - z] + 64*z^2*PolyLog[2, z] + (544/27)*z^2 - 32/3*z*Log[z] - 32/3*z*Log[1 - z] + (152/9)*z - 16/3*(z - 1)^2 - 32/3*Log[z]*Log[1 - z] + (112/9)*Log[1 - z] - 64/3*PolyLog[2, z] - 64/9*Pi^2 - 320/9 - 128/9*Log[1 - z]/z;
WC[1, 22, "s|su", 8, 0] = -12*(z - 1)*(z + 1);
WC[1, 22, "s|su", 8, 1] = -316/3*Lmu*z^2 + (316/3)*Lmu + 16*z^3*Log[z] - 16*z^3*Log[1 - z] - 44/9*z^3 + 48*z^2*Log[z]*Log[1 - z] - 40*z^2*Log[z] + (524/3)*z^2*Log[1 - z] + 96*z^2*PolyLog[2, z] - 2341/9*z^2 - 24*Pi^2*z^2 + 80*z*Log[z] + 8*z*Log[1 - z] + (196/3)*z + 4*(z - 1)^2 + 80*Log[z]*Log[1 - z] - 532/3*Log[1 - z] + 160*PolyLog[2, z] - 56/3*Pi^2 + 599/3 + (32/3)*Log[1 - z]/z;
WC[1, 12, "s|su", 8, 0] = 0;
WC[1, 12, "s|su", 8, 1] = 56*Lmu*z^2 - 56*Lmu - 96*z^3*Log[z] + 96*z^3*Log[1 - z] - 4*z^3 + 96*z^2*Log[z]*Log[1 - z] + 156*z^2*Log[z] - 120*z^2*Log[1 - z] + 192*z^2*PolyLog[2, z] + (770/3)*z^2 - 48*z*Log[z] + 96*z*Log[1 - z] - 72*z - 18*(z - 1)^2 - 48*Log[z]*Log[1 - z] - 40*Log[1 - z] - 96*PolyLog[2, z] - 542/3 - 16*Pi^2 - 32*Log[1 - z]/z;
WC[1, 11, "s|su", 8, 0] = -12*(z - 1)*(z + 1);
WC[1, 11, "s|su", 8, 1] = -316/3*Lmu*z^2 + (316/3)*Lmu + 16*z^3*Log[z] - 16*z^3*Log[1 - z] - 44/9*z^3 + 48*z^2*Log[z]*Log[1 - z] - 136*z^2*Log[z] + (812/3)*z^2*Log[1 - z] + 96*z^2*PolyLog[2, z] - 2341/9*z^2 + 24*Pi^2*z^2 - 64*z*Log[z] + 8*z*Log[1 - z] + (484/3)*z + 4*(z - 1)^2 - 64*Log[z]*Log[1 - z] - 532/3*Log[1 - z] - 128*PolyLog[2, z] - 56/3*Pi^2 + 311/3 - 256/3*Log[1 - z]/z;
WC[2, 22, "s|su", 1, 0] = 0;
WC[2, 22, "s|su", 1, 1] = -40/9*z^3 + (8/9)*z^2*Log[z] + (16/3)*z^2*Log[1 - z] + (4/3)*z^2 - 32/3*z*Log[1 - z] - 8/9*z - 8/3*(z - 1)^2 + (16/3)*Log[1 - z] + 4;
WC[2, 12, "s|su", 1, 0] = 0;
WC[2, 12, "s|su", 1, 1] = -32/3*z^3 + 32*z^2*Log[1 - z] - 40*z^2 - 64*z*Log[1 - z] + 48*z + 8*(z - 1)^2 + 32*Log[1 - z] + 8/3;
WC[2, 11, "s|su", 1, 0] = 0;
WC[2, 11, "s|su", 1, 1] = -40/9*z^3 + (8/9)*z^2*Log[z] + (16/3)*z^2*Log[1 - z] + (4/3)*z^2 - 32/3*z*Log[1 - z] - 8/9*z - 8/3*(z - 1)^2 + (16/3)*Log[1 - z] + 4;
WC[2, 22, "s|su", 8, 0] = 0;
WC[2, 22, "s|su", 8, 1] = -44/3*z^3 + (16/3)*z^2*Log[z] - 4*z^2*Log[1 - z] + 26*z^2 + 8*z*Log[1 - z] - 16/3*z + 2*(z - 1)^2 - 4*Log[1 - z] - 6;
WC[2, 12, "s|su", 8, 0] = 0;
WC[2, 12, "s|su", 8, 1] = -12*z^3 + 4*z^2*Log[z] + 36*z^2 - 40*z - 18*(z - 1)^2 + 16;
WC[2, 11, "s|su", 8, 0] = 0;
WC[2, 11, "s|su", 8, 1] = -44/3*z^3 + (16/3)*z^2*Log[z] - 4*z^2*Log[1 - z] + 26*z^2 + 8*z*Log[1 - z] - 16/3*z + 2*(z - 1)^2 - 4*Log[1 - z] - 6;
WC[3, 22, "s|su", 1, 0] = 0;
WC[3, 22, "s|su", 1, 1] = (16/9)*Lmu*z^2 - 16/9*Lmu - 40/27*z^3 - 40/9*z^2*Log[z] + (16/3)*z^2*Log[1 - z] + (469/27)*z^2 - 16/3*z*Log[1 - z] - 8/3*z - 8/3*(z - 1)^2 + (16/9)*Log[1 - z] - 119/9 - 16/9*Log[1 - z]/z;
WC[3, 12, "s|su", 1, 0] = 0;
WC[3, 12, "s|su", 1, 1] = -32/9*z^3 - 32/3*z^2*Log[z] + (64/3)*z^2*Log[1 - z] - 88/3*z^2 - 48*z*Log[1 - z] + 48*z + 8*(z - 1)^2 + 32*Log[1 - z] - 136/9 - 16/3*Log[1 - z]/z;
WC[3, 11, "s|su", 1, 0] = 0;
WC[3, 11, "s|su", 1, 1] = (16/9)*Lmu*z^2 - 16/9*Lmu - 40/27*z^3 - 40/9*z^2*Log[z] + (16/3)*z^2*Log[1 - z] + (469/27)*z^2 - 16/3*z*Log[1 - z] - 8/3*z - 8/3*(z - 1)^2 + (16/9)*Log[1 - z] - 119/9 - 16/9*Log[1 - z]/z;
WC[3, 22, "s|su", 8, 0] = 0;
WC[3, 22, "s|su", 8, 1] = -76/3*Lmu*z^2 + (76/3)*Lmu - 44/9*z^3 - 80/3*z^2*Log[z] + 20*z^2*Log[1 - z] + (485/36)*z^2 + 4*z*Log[1 - z] - 4*z + 2*(z - 1)^2 - 76/3*Log[1 - z] - 55/12 + (4/3)*Log[1 - z]/z;
WC[3, 12, "s|su", 8, 0] = 0;
WC[3, 12, "s|su", 8, 1] = 8*Lmu*z^2 - 8*Lmu - 4*z^3 - 12*z^2*Log[z] + 8*z^2*Log[1 - z] + (601/6)*z^2 + 12*z*Log[1 - z] - 48*z - 18*(z - 1)^2 - 16*Log[1 - z] - 289/6 - 4*Log[1 - z]/z;
WC[3, 11, "s|su", 8, 0] = 0;
WC[3, 11, "s|su", 8, 1] = -76/3*Lmu*z^2 + (76/3)*Lmu - 44/9*z^3 - 8/3*z^2*Log[z] - 4*z^2*Log[1 - z] + (1781/36)*z^2 + 40*z*Log[1 - z] - 28*z + 2*(z - 1)^2 - 76/3*Log[1 - z] - 199/12 - 32/3*Log[1 - z]/z;
WC[4, 22, "s|su", 1, 0] = 0;
WC[4, 22, "s|su", 1, 1] = (16/3)*Lmu*z^2 - 16/3*Lmu - 16/3*z^2*Log[z] - 32/9*z^2*Log[1 - z] + (40/3)*z^2 + (16/3)*z*Log[1 - z] - 40/3 - 16/9*Log[1 - z]/z;
WC[4, 12, "s|su", 1, 0] = 0;
WC[4, 12, "s|su", 1, 1] = -64/3*z^2*Log[z] - 32/3*z^2*Log[1 - z] - 22*z^2 + 16*z*Log[1 - z] + (64/3)*z + 2/3 - 16/3*Log[1 - z]/z;
WC[4, 11, "s|su", 1, 0] = 0;
WC[4, 11, "s|su", 1, 1] = (16/3)*Lmu*z^2 - 16/3*Lmu - 16/3*z^2*Log[z] - 32/9*z^2*Log[1 - z] + (40/3)*z^2 + (16/3)*z*Log[1 - z] - 40/3 - 16/9*Log[1 - z]/z;
WC[4, 22, "s|su", 8, 0] = 0;
WC[4, 22, "s|su", 8, 1] = -4*Lmu*z^2 + 4*Lmu - 20*z^2*Log[z] + (8/3)*z^2*Log[1 - z] + 8*z^2 - 4*z*Log[1 - z] - 12*z + 4 + (4/3)*Log[1 - z]/z;
WC[4, 12, "s|su", 8, 0] = 0;
WC[4, 12, "s|su", 8, 1] = 24*Lmu*z^2 - 24*Lmu - 8*z^2*Log[z] - 8*z^2*Log[1 - z] + (153/2)*z^2 + 12*z*Log[1 - z] - 16*z - 121/2 - 4*Log[1 - z]/z;
WC[4, 11, "s|su", 8, 0] = 0;
WC[4, 11, "s|su", 8, 1] = -4*Lmu*z^2 + 4*Lmu + 4*z^2*Log[z] - 64/3*z^2*Log[1 - z] + 44*z^2 + 32*z*Log[1 - z] - 36*z - 8 - 32/3*Log[1 - z]/z;
WC[5, 22, "s|su", 1, 0] = 0;
WC[5, 22, "s|su", 1, 1] = -8/3*Lmu*z^2 + (8/3)*Lmu + (44/9)*z^3 - 4*z^2*Log[z] + (32/3)*z^2*Log[1 - z] - 343/18*z^2 - 4/3*z - 32/3*Log[1 - z] + 31/2;
WC[5, 12, "s|su", 1, 0] = 0;
WC[5, 12, "s|su", 1, 1] = -32/3*Lmu*z^2 + (32/3)*Lmu + (200/27)*z^3 + (8/9)*z^2*Log[z] + (112/9)*z^2*Log[1 - z] - 1268/27*z^2 - 32/3*z*Log[1 - z] + (8/3)*z + (8/3)*(z - 1)^2 - 16/9*Log[1 - z] + 332/9;
WC[5, 11, "s|su", 1, 0] = 0;
WC[5, 11, "s|su", 1, 1] = -8/3*Lmu*z^2 + (8/3)*Lmu + (44/9)*z^3 - 4*z^2*Log[z] + (32/3)*z^2*Log[1 - z] - 343/18*z^2 - 4/3*z - 32/3*Log[1 - z] + 31/2;
WC[5, 22, "s|su", 8, 0] = 0;
WC[5, 22, "s|su", 8, 1] = -10*Lmu*z^2 + 10*Lmu + (14/3)*z^3 + 4*z^2*Log[z] + 6*z^2*Log[1 - z] - 925/24*z^2 - 12*z*Log[1 - z] + 4*z + 3*(z - 1)^2 + 6*Log[1 - z] + 239/8;
WC[5, 12, "s|su", 8, 0] = 0;
WC[5, 12, "s|su", 8, 1] = 20*Lmu*z^2 - 20*Lmu + (202/9)*z^3 + (70/3)*z^2*Log[z] + (80/3)*z^2*Log[1 - z] - 415/36*z^2 - 64*z*Log[1 - z] - 32*z - 11*(z - 1)^2 + (112/3)*Log[1 - z] + 253/12;
WC[5, 11, "s|su", 8, 0] = 0;
WC[5, 11, "s|su", 8, 1] = -10*Lmu*z^2 + 10*Lmu + (14/3)*z^3 + 4*z^2*Log[z] + 6*z^2*Log[1 - z] - 925/24*z^2 - 12*z*Log[1 - z] + 4*z + 3*(z - 1)^2 + 6*Log[1 - z] + 239/8;

(* ==== external d: equal to s, P1, P2, P5 only ==== *)
WC[i:1|2|5, w_, "d|udbar", a_, r_] := WC[i, w, "s|udbar", a, r];
WC[i:1|2|5, w_, "d|usbar", a_, r_] := WC[i, w, "s|usbar", a, r];
WC[i:1|2|5, w_, "d|du", a_, r_] := WC[i, w, "s|du", a, r];
WC[i:1|2|5, w_, "d|su", a_, r_] := WC[i, w, "s|su", a, r];

(* ==== semileptonic, one lepton species ==== *)
WCSL[1, 1, 0] = (2 - 2*rho)*(rho^2 + rho + 1);
WCSLe[1, 1, 0] = 2;
WCSL[1, 1, 1] = 0;
WCSLe[1, 1, 1] = 0;
WCSL[1, 8, 0] = 0;
WCSLe[1, 8, 0] = 0;
WCSL[1, 8, 1] = -44/3*Lmu*rho^3 + (44/3)*Lmu - 59/3*rho^3*Log[rho] + (56/3)*rho^3*Log[1 - rho] - 637/18*rho^3 - 3*rho^2*Log[rho] + 6*rho^2*Log[1 - rho] + (85/6)*rho^2 + (17/6)*rho - 74/3*Log[1 - rho] + 331/18;
WCSLe[1, 8, 1] = (44/3)*Lmu + 331/18;
WCSL[2, 1, 0] = -6*rho^2*(rho - 1);
WCSLe[2, 1, 0] = 0;
WCSL[2, 1, 1] = 16*rho^2*(3*Lmu + 4)*(rho - 1);
WCSLe[2, 1, 1] = 0;
WCSL[2, 8, 0] = 0;
WCSLe[2, 8, 0] = 0;
WCSL[2, 8, 1] = -24*Lmu*rho^3 + 24*Lmu*rho^2 - 59*rho^3*Log[rho] + 56*rho^3*Log[1 - rho] - 153/2*rho^3 + 51*rho^2*Log[rho] - 50*rho^2*Log[1 - rho] + (659/6)*rho^2 - 55/2*rho - 6*Log[1 - rho] - 35/6;
WCSLe[2, 8, 1] = -35/6;
WCSL[3, 1, 0] = -(rho - 1)^2*(2*rho + 1);
WCSLe[3, 1, 0] = -1;
WCSL[3, 1, 1] = (4*Lmu + 6)*(rho - 1)^2*(2*rho + 1);
WCSLe[3, 1, 1] = 4*Lmu + 6;
WCSL[3, 8, 0] = 0;
WCSLe[3, 8, 0] = 0;
WCSL[3, 8, 1] = -20/3*Lmu*rho^3 + 12*Lmu*rho^2 - 16/3*Lmu - 47/3*rho^3*Log[rho] + (44/3)*rho^3*Log[1 - rho] - 1169/36*rho^3 + 21*rho^2*Log[rho] - 22*rho^2*Log[1 - rho] + (181/3)*rho^2 - 67/6*rho + (22/3)*Log[1 - rho] - 601/36;
WCSLe[3, 8, 1] = -16/3*Lmu - 601/36;
WCSL[4, 1, 0] = 0;
WCSLe[4, 1, 0] = 0;
WCSL[4, 1, 1] = (7/3)*(rho - 1)^2*(2*rho + 1);
WCSLe[4, 1, 1] = 7/3;
WCSL[4, 8, 0] = 0;
WCSLe[4, 8, 0] = 0;
WCSL[4, 8, 1] = 12*Lmu*rho^2 - 12*Lmu - 4*rho^3*Log[rho] + 4*rho^3*Log[1 - rho] + (15/2)*rho^3 + 9*rho^2*Log[rho] - 10*rho^2*Log[1 - rho] + (221/12)*rho^2 - 13*rho + 6*Log[1 - rho] - 155/12;
WCSLe[4, 8, 1] = -12*Lmu - 155/12;
WCSL[5, 1, 0] = 0;
WCSLe[5, 1, 0] = 0;
WCSL[5, 1, 1] = -16/9*Lmu*rho^2 + (16/9)*Lmu + (10/9)*rho^3*Log[rho] - 40/27*rho^3*Log[1 - rho] + (148/27)*rho^3 - 26/9*rho^2*Log[rho] + (20/9)*rho^2*Log[1 - rho] - 352/27*rho^2 + (91/27)*rho - 20/27*Log[1 - rho] + 113/27;
WCSLe[5, 1, 1] = (16/9)*Lmu + 113/27;
WCSL[5, 8, 0] = 0;
WCSLe[5, 8, 0] = 0;
WCSL[5, 8, 1] = 2*Lmu*rho^3 + (4/3)*Lmu*rho^2 - 10/3*Lmu - 5/6*rho^3*Log[rho] + (10/9)*rho^3*Log[1 - rho] - 289/36*rho^3 + (13/6)*rho^2*Log[rho] - 5/3*rho^2*Log[1 - rho] + (893/72)*rho^2 - 91/36*rho + (5/9)*Log[1 - rho] - 133/72;
WCSLe[5, 8, 1] = -10/3*Lmu - 133/72;

(* ==== reference evanescent remainders, appendix A.1 ==== *)
E0[1, 1] = M/(d (d + 2)) (
  (-4/9*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((4/9)*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((4/9)*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  (-4/9*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((7/3)*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-7/3*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-7/3*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  ((7/3)*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (-2/3*(d - 2)^2*(d + 2)) (mq/M) Xw[1, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  ((2/3)*(d - 2)^2*(d + 2)) (mq/M) Xw[1, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  (-2/3*d*(d - 2)*(d + 2)) (mq/M) Xw[1, {g[1]}, "L", {g[1]}, "R"] +
  (-2/3*d*(d - 2)*(d + 2)) (mq/M) Xw[1, {g[1]}, "R", {g[1]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) (mq/M) Xw[1, {sl[v]}, "L", {}, "L"] +
  ((4/3)*(d - 2)*(d - 1)*(d + 2)) (mq/M) Xw[1, {}, "R", {sl[v]}, "L"] +
  ((4/3)*(d - 4)*(d - 1)*(d + 2)) vq1 Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((4/3)*(d - 4)*(d + 2)*(2*d - 3)) vq2 Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  (((4/3)*d + 8/3)) Xw[1, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  ((2/3)*(d - 2)^2*(d + 2)) Xw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (((4/3)*d + 8/3)) Xw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((2/3)*(d - 4)*(d - 2)*(d + 2)) Xw[1, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  ((-4/3*d - 8/3)) Xw[1, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  (-2/3*(d - 2)^2*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  ((-4/3*d - 8/3)) Xw[1, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-2/3*(d - 4)*(d - 2)*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  (((16/9)*d^2 - 40/9*d + 16/3)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((4/3)*(d - 2)^2) Xw[1, {sl[k0]}, "L", {sl[v]}, "L"] +
  ((4/3)*(d - 2)^2) Xw[1, {sl[k3]}, "L", {sl[v]}, "L"] +
  (-4/3*(d - 2)*(d + 2)) Xw[1, {sl[k3]}, "L", {}, "R"] +
  (-4/3*(d - 3)*(d - 2)*(d + 2)) Xw[1, {sl[q1]}, "L", {sl[v]}, "L"] +
  (-4/3*(d - 3)*(d - 2)*(d + 2)) Xw[1, {sl[q2]}, "L", {sl[v]}, "L"] +
  ((4/3)*(d - 2)*(d - 1)*(d + 2)) Xw[1, {sl[q2]}, "L", {}, "R"] +
  ((4/3)*(d - 2)^2) Xw[1, {sl[v]}, "L", {sl[k0]}, "L"] +
  ((4/3)*(d - 2)^2) Xw[1, {sl[v]}, "L", {sl[k3]}, "L"] +
  (-4/3*(d - 2)*(d + 2)) Xw[1, {sl[v]}, "L", {sl[q1]}, "L"] +
  (-4/3*(d - 2)*(d + 2)) Xw[1, {sl[v]}, "L", {sl[q2]}, "L"] +
  ((8/3)*(d - 2)^2) Xw[1, {sl[v]}, "L", {sl[v]}, "L"] +
  (-4/3*(d - 2)*(d + 2)) Xw[1, {sl[v]}, "L", {}, "R"] +
  (-4/3*d*(d + 2)) Xw[1, {}, "L", {sl[k0]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Xw[1, {}, "L", {sl[q1]}, "L"] +
  (-4/3*d*(d + 2)) Xw[1, {}, "L", {sl[v]}, "L"] +
  ((8/9)*d*(d + 2)) Xw[1, {}, "L", {}, "R"] +
  (((3/2)*d + 3)) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((3/2)*d + 3)) (mq/M) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "L"] +
  (-1/2*(d + 2)*(d + 6)) (mq/M) Xw[8, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  ((1/2)*(d - 6)*(d + 2)) (mq/M) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  (-(d + 2)*(3*d - 4)) (mq/M) Xw[8, {sl[v]}, "L", {}, "L"] +
  (-2/3*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-2*(d - 2)*(d + 2)) (mq/M) Xw[8, {}, "R", {sl[v]}, "L"] +
  (-2/3*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  ((2 - 2*d)) vq1 Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((26/3)*d^2 - 2/3*d - 4)) vq1 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((2 - 2*d)) vq2 Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((26/3)*d^2 - 2/3*d - 4)) vq2 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((-1/2*d - 1)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (d + 2) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (((1/2)*d + 1)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((-1/2*d - 1)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-2) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/2*d - 1)) Xw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2]}, "R"] +
  (d) Xw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-2) Xw[8, {g[1], g[2], sl[k3]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/2)*d + 1)) Xw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2]}, "R"] +
  ((2 - 2*d)) Xw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (d + 2) Xw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2]}, "R"] +
  (4 - d) Xw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/2*d - 1)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  (-2) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (d) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (4 - d) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((2 - 2*d)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (d - 2) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((1/2)*(d + 2)^2) Xw[8, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  ((-2*d - 4)) Xw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/2)*(d - 2)*(d + 2)) Xw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/2)*(d + 2)^2) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-1/2*(d + 2)^2) Xw[8, {g[1], sl[v], sl[k0]}, "L", {g[1]}, "L"] +
  ((1/2)*(d + 2)^2) Xw[8, {g[1], sl[v], sl[k3]}, "L", {g[1]}, "L"] +
  ((1/2)*(d + 2)^2) Xw[8, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/2)*(d - 6)*(d + 2)) Xw[8, {g[1], sl[v], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/2*(d - 2)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[k0]}, "R"] +
  (-1/2*(d + 2)^2) Xw[8, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  ((-2*d - 4)) Xw[8, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  (-1/2*(d - 2)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-1/2*(d - 6)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[k0]}, "L"] +
  ((1/2)*(d - 6)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[k3]}, "L"] +
  (-1/2*(d + 2)^2) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[q1]}, "L"] +
  (-1/2*(d - 6)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  (2*(d + 1)*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((d - 2)*(d + 2)) Xw[8, {sl[k0]}, "L", {sl[v]}, "L"] +
  (-(d - 2)*(d + 2)) Xw[8, {sl[k3]}, "L", {sl[v]}, "L"] +
  (3*d^2 - 12*d - 4) Xw[8, {sl[q1]}, "L", {sl[v]}, "L"] +
  (-(d - 2)*(d + 2)) Xw[8, {sl[q1]}, "L", {}, "R"] +
  (-d^2 - 4*d + 28) Xw[8, {sl[q2]}, "L", {sl[v]}, "L"] +
  (-(d - 2)*(d + 2)) Xw[8, {sl[q2]}, "L", {}, "R"] +
  (-(d - 2)*(d + 2)) Xw[8, {sl[v]}, "L", {sl[k0]}, "L"] +
  ((d - 2)*(d + 2)) Xw[8, {sl[v]}, "L", {sl[k3]}, "L"] +
  (d^2 - 4*d + 20) Xw[8, {sl[v]}, "L", {sl[q1]}, "L"] +
  (5*d^2 - 12*d - 12) Xw[8, {sl[v]}, "L", {sl[q2]}, "L"] +
  (-d*(d + 2)) Xw[8, {}, "L", {sl[k3]}, "L"] +
  (-(d - 2)*(d + 2)) Xw[8, {}, "L", {sl[q1]}, "L"] +
  (-2*(d - 1)*(d + 2)) Xw[8, {}, "L", {sl[q2]}, "L"] +
  (-d*(d + 2)) Xw[8, {}, "L", {sl[v]}, "L"]);
E0[1, 8] = M/(d (d + 2)) (
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((14/27)*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-14/27*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-14/27*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  ((14/27)*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  ((2/3)*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  ((2/3)*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-2/9*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((2/9)*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((2/9)*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  (-2/9*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (((1/3)*d + 2/3)) (mq/M) Xw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((1/3)*d + 2/3)) (mq/M) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "L"] +
  (-1/9*(d + 2)*(d + 6)) (mq/M) Xw[1, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  ((1/9)*(d - 6)*(d + 2)) (mq/M) Xw[1, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  (-2/9*(d + 2)*(3*d - 4)) (mq/M) Xw[1, {sl[v]}, "L", {}, "L"] +
  (-4/27*d*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  (-4/9*(d - 2)*(d + 2)) (mq/M) Xw[1, {}, "R", {sl[v]}, "L"] +
  (-4/27*d*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((4/9 - 4/9*d)) vq1 Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((52/27)*d^2 - 4/27*d - 8/9)) vq1 Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((4/9 - 4/9*d)) vq2 Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((52/27)*d^2 - 4/27*d - 8/9)) vq2 Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((-1/9*d - 2/9)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (((2/9)*d + 4/9)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (((1/9)*d + 2/9)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((-1/9*d - 2/9)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-4/9) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/9*d - 2/9)) Xw[1, {g[1], g[2], sl[k0]}, "L", {g[1], g[2]}, "R"] +
  ((2/9)*d) Xw[1, {g[1], g[2], sl[k0]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-4/9) Xw[1, {g[1], g[2], sl[k3]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/9)*d + 2/9)) Xw[1, {g[1], g[2], sl[q1]}, "L", {g[1], g[2]}, "R"] +
  ((4/9 - 4/9*d)) Xw[1, {g[1], g[2], sl[q1]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((2/9)*d + 4/9)) Xw[1, {g[1], g[2], sl[q2]}, "L", {g[1], g[2]}, "R"] +
  ((8/9 - 2/9*d)) Xw[1, {g[1], g[2], sl[q2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/9*d - 2/9)) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  (-4/9) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  ((2/9)*d) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  ((8/9 - 2/9*d)) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((4/9 - 4/9*d)) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (((2/9)*d - 4/9)) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((1/9)*(d + 2)^2) Xw[1, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  ((-4/9*d - 8/9)) Xw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/9)*(d - 2)*(d + 2)) Xw[1, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/9)*(d + 2)^2) Xw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-1/9*(d + 2)^2) Xw[1, {g[1], sl[v], sl[k0]}, "L", {g[1]}, "L"] +
  ((1/9)*(d + 2)^2) Xw[1, {g[1], sl[v], sl[k3]}, "L", {g[1]}, "L"] +
  ((1/9)*(d + 2)^2) Xw[1, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/9)*(d - 6)*(d + 2)) Xw[1, {g[1], sl[v], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/9*(d - 2)*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[k0]}, "R"] +
  (-1/9*(d + 2)^2) Xw[1, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  ((-4/9*d - 8/9)) Xw[1, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  (-1/9*(d - 2)*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-1/9*(d - 6)*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[v], sl[k0]}, "L"] +
  ((1/9)*(d - 6)*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[v], sl[k3]}, "L"] +
  (-1/9*(d + 2)^2) Xw[1, {g[1]}, "L", {g[1], sl[v], sl[q1]}, "L"] +
  (-1/9*(d - 6)*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  ((4/9)*(d + 1)*(d + 2)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Xw[1, {sl[k0]}, "L", {sl[v]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Xw[1, {sl[k3]}, "L", {sl[v]}, "L"] +
  (((2/3)*d^2 - 8/3*d - 8/9)) Xw[1, {sl[q1]}, "L", {sl[v]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Xw[1, {sl[q1]}, "L", {}, "R"] +
  ((-2/9*d^2 - 8/9*d + 56/9)) Xw[1, {sl[q2]}, "L", {sl[v]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Xw[1, {sl[q2]}, "L", {}, "R"] +
  (-2/9*(d - 2)*(d + 2)) Xw[1, {sl[v]}, "L", {sl[k0]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Xw[1, {sl[v]}, "L", {sl[k3]}, "L"] +
  (((2/9)*d^2 - 8/9*d + 40/9)) Xw[1, {sl[v]}, "L", {sl[q1]}, "L"] +
  (((10/9)*d^2 - 8/3*d - 8/3)) Xw[1, {sl[v]}, "L", {sl[q2]}, "L"] +
  (-2/9*d*(d + 2)) Xw[1, {}, "L", {sl[k3]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Xw[1, {}, "L", {sl[q1]}, "L"] +
  (-4/9*(d - 1)*(d + 2)) Xw[1, {}, "L", {sl[q2]}, "L"] +
  (-2/9*d*(d + 2)) Xw[1, {}, "L", {sl[v]}, "L"] +
  (d + 2) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (d + 2) (mq/M) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "L"] +
  ((1/12)*(d + 2)*(d^2 - 20*d - 20)) (mq/M) Xw[8, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  (-1/12*(d + 2)*(d^2 - 20*d + 28)) (mq/M) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  ((1/12)*d*(d - 2)*(d + 2)) (mq/M) Xw[8, {g[1]}, "L", {g[1]}, "R"] +
  ((1/12)*d*(d - 2)*(d + 2)) (mq/M) Xw[8, {g[1]}, "R", {g[1]}, "L"] +
  (-1/6*(d + 2)*(31*d - 30)) (mq/M) Xw[8, {sl[v]}, "L", {}, "L"] +
  ((20/9)*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-1/6*(d - 2)*(d + 2)*(d + 13)) (mq/M) Xw[8, {}, "R", {sl[v]}, "L"] +
  ((20/9)*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  ((7/3 - 5/6*d)) vq1 Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/6*d^3 + (83/18)*d^2 - 52/9*d + 6)) vq1 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((7/3 - 5/6*d)) vq2 Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/3*d^3 + (149/18)*d^2 - 46/9*d - 26/3)) vq2 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (((1/6)*d + 1/3)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (((5/12)*d + 5/6)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (((7/12)*d + 7/6)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (((1/6)*d + 1/3)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (2/3) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((1/6)*d + 1/3)) Xw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2]}, "R"] +
  (-1/3*d) Xw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (2/3) Xw[8, {g[1], g[2], sl[k3]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((7/12)*d + 7/6)) Xw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2]}, "R"] +
  ((5/6 - 19/12*d)) Xw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((5/12)*d + 5/6)) Xw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2]}, "R"] +
  ((19/6 - 5/12*d)) Xw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/6)*d + 1/3)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  (2/3) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (-1/3*d) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  ((19/6 - 5/12*d)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((5/6 - 19/12*d)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((2/3 - 1/3*d)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/6*d - 1/3)) Xw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-1/6*(d + 2)^2) Xw[8, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  (-1/12*(d + 2)*(d^2 - 13*d + 14)) Xw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((7/12)*(d - 2)*(d + 2)) Xw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/6*(d + 2)*(d + 3)) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((1/6)*(d + 2)^2) Xw[8, {g[1], sl[v], sl[k0]}, "L", {g[1]}, "L"] +
  (-1/6*(d + 2)^2) Xw[8, {g[1], sl[v], sl[k3]}, "L", {g[1]}, "L"] +
  (-1/12*(d - 30)*(d - 1)*(d + 2)) Xw[8, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  ((7/12)*(d - 6)*(d + 2)) Xw[8, {g[1], sl[v], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/6)*(d - 2)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[k0]}, "R"] +
  (((1/6)*d + 1/3)) Xw[8, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  (-7/12*(d + 2)^2) Xw[8, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  ((1/12)*(d + 2)*(d^2 - 13*d - 6)) Xw[8, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  ((1/6)*(d - 1)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  ((1/6)*(d - 6)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[k0]}, "L"] +
  (-1/6*(d - 6)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[k3]}, "L"] +
  (-7/12*(d + 2)^2) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[q1]}, "L"] +
  ((1/12)*(d + 2)*(d^2 - 31*d + 86)) Xw[8, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  ((-8/9*d^2 - 13/9*d - 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-1/6*(d - 2)*(3*d + 2)) Xw[8, {sl[k0]}, "L", {sl[v]}, "L"] +
  ((1/6)*(d - 2)*(d + 6)) Xw[8, {sl[k3]}, "L", {sl[v]}, "L"] +
  ((1/6)*(d - 2)*(d + 2)) Xw[8, {sl[k3]}, "L", {}, "R"] +
  (((1/6)*d^3 + (3/2)*d^2 - 44/3*d + 10/3)) Xw[8, {sl[q1]}, "L", {sl[v]}, "L"] +
  (-7/6*(d - 2)*(d + 2)) Xw[8, {sl[q1]}, "L", {}, "R"] +
  (((1/6)*d^3 - 19/6*d^2 - 16/3*d + 122/3)) Xw[8, {sl[q2]}, "L", {sl[v]}, "L"] +
  (-1/6*(d - 2)*(d + 2)*(d + 6)) Xw[8, {sl[q2]}, "L", {}, "R"] +
  ((1/6)*(d - 2)*(d + 6)) Xw[8, {sl[v]}, "L", {sl[k0]}, "L"] +
  (-1/6*(d - 2)*(3*d + 2)) Xw[8, {sl[v]}, "L", {sl[k3]}, "L"] +
  (((17/6)*d^2 - 14/3*d + 50/3)) Xw[8, {sl[v]}, "L", {sl[q1]}, "L"] +
  (((15/2)*d^2 - 14*d - 62/3)) Xw[8, {sl[v]}, "L", {sl[q2]}, "L"] +
  (-1/3*(d - 2)^2) Xw[8, {sl[v]}, "L", {sl[v]}, "L"] +
  ((1/6)*(d - 2)*(d + 2)) Xw[8, {sl[v]}, "L", {}, "R"] +
  ((1/6)*d*(d + 2)) Xw[8, {}, "L", {sl[k0]}, "L"] +
  ((1/3)*d*(d + 2)) Xw[8, {}, "L", {sl[k3]}, "L"] +
  (-1/6*(d + 2)*(17*d - 16)) Xw[8, {}, "L", {sl[q1]}, "L"] +
  (-7/3*(d - 1)*(d + 2)) Xw[8, {}, "L", {sl[q2]}, "L"] +
  ((1/2)*d*(d + 2)) Xw[8, {}, "L", {sl[v]}, "L"] +
  (-1/9*d*(d + 2)) Xw[8, {}, "L", {}, "R"]);
E0[2, 1] = M/(d (d + 2)) (
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-2/3*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  (-2/3*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  ((4/3)*(d + 2)*(d^2 - 2*d + 2)) (mq/M) Xw[1, {sl[v]}, "R", {}, "R"] +
  ((4/3)*(d + 2)*(d^2 - 2*d + 2)) (mq/M) Xw[1, {}, "L", {sl[v]}, "R"] +
  (-4/3*d^2*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  (-4/3*d^2*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  (-8/3*d*(d - 4)*(d + 2)) vq1 Xw[1, {}, "L", {}, "R"] +
  (-16/3*(d + 2)*(d^2 - 4*d + 2)) vq2 Xw[1, {}, "L", {}, "R"] +
  ((4/3)*(d + 2)*(d^2 - 2*d + 2)) Xw[1, {sl[q1]}, "L", {}, "R"] +
  (-4/3*(d - 2)^2*(d + 2)) Xw[1, {sl[v], sl[q1]}, "L", {}, "R"] +
  ((4/3)*(d + 2)*(d^2 - 2*d + 2)) Xw[1, {}, "L", {sl[q2]}, "L"] +
  ((4/3)*(d - 2)^2*(d + 2)) Xw[1, {}, "L", {sl[v], sl[q2]}, "R"] +
  ((3*d + 6)) (mq/M) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "R"] +
  ((-3*d - 6)) (mq/M) Xw[8, {g[1]}, "R", {g[1], sl[v]}, "R"] +
  ((d + 2)^2) (mq/M) Xw[8, {sl[v]}, "R", {}, "R"] +
  ((d - 4)*(d + 2)) (mq/M) Xw[8, {}, "L", {sl[v]}, "R"] +
  ((4*d - 4)) vq1 Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (-6*d*(d + 2)) vq1 Xw[8, {}, "L", {}, "R"] +
  ((4*d - 4)) vq2 Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (-2*(d + 2)*(3*d - 4)) vq2 Xw[8, {}, "L", {}, "R"] +
  (4) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (-2*d) Xw[8, {g[1], sl[k0]}, "L", {g[1], sl[v]}, "R"] +
  (d + 2) Xw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (4) Xw[8, {g[1], sl[k3]}, "L", {g[1], sl[v]}, "R"] +
  ((4*d - 4)) Xw[8, {g[1], sl[q1]}, "L", {g[1], sl[v]}, "R"] +
  (-d - 2) Xw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((2*d - 8)) Xw[8, {g[1], sl[q2]}, "L", {g[1], sl[v]}, "R"] +
  ((-2*d - 4)) Xw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (4) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[k0]}, "R"] +
  (-2*d) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[k3]}, "R"] +
  ((2*d - 8)) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[q1]}, "R"] +
  ((4*d - 4)) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[q2]}, "R"] +
  ((4 - 2*d)) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[v]}, "R"] +
  (d + 2) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-d - 2) Xw[8, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  ((2*d + 4)) Xw[8, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  (d + 2) Xw[8, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  (-d - 2) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  ((1/3)*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (d*(d + 2)) Xw[8, {sl[k3]}, "L", {}, "R"] +
  ((-2*d - 4)) Xw[8, {sl[q1]}, "L", {}, "R"] +
  ((d - 2)*(d + 2)) Xw[8, {sl[q2]}, "L", {}, "R"] +
  (d*(d + 2)) Xw[8, {sl[v], sl[k0]}, "L", {}, "R"] +
  (-d*(d + 2)) Xw[8, {sl[v], sl[k3]}, "L", {}, "R"] +
  (-d*(d + 2)) Xw[8, {sl[v], sl[q1]}, "L", {}, "R"] +
  (-d*(d + 2)) Xw[8, {sl[v], sl[q2]}, "L", {}, "R"] +
  (d*(d + 2)) Xw[8, {sl[v]}, "L", {}, "R"] +
  ((d - 2)*(d + 2)) Xw[8, {}, "L", {sl[k0]}, "L"] +
  (d*(d + 2)) Xw[8, {}, "L", {sl[q1]}, "L"] +
  ((2*d + 4)) Xw[8, {}, "L", {sl[q2]}, "L"] +
  ((d - 4)*(d + 2)) Xw[8, {}, "L", {sl[v], sl[k0]}, "R"] +
  (-(d - 4)*(d + 2)) Xw[8, {}, "L", {sl[v], sl[k3]}, "R"] +
  ((d + 2)*(d + 4)) Xw[8, {}, "L", {sl[v], sl[q1]}, "R"] +
  ((d - 4)*(d + 2)) Xw[8, {}, "L", {sl[v], sl[q2]}, "R"] +
  ((d - 2)*(d + 2)) Xw[8, {}, "L", {sl[v]}, "L"] +
  (-4/3*(d + 2)*(d + 3)) Xw[8, {}, "L", {}, "R"]);
E0[2, 8] = M/(d (d + 2)) (
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (-4/27*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((4/27)*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((4/27)*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  (-4/27*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  (-4/3*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-4/3*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-5/18*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((5/18)*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((5/18)*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  (-5/18*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (((2/3)*d + 4/3)) (mq/M) Xw[1, {g[1], sl[v]}, "L", {g[1]}, "R"] +
  ((-2/3*d - 4/3)) (mq/M) Xw[1, {g[1]}, "R", {g[1], sl[v]}, "R"] +
  ((2/9)*(d + 2)^2) (mq/M) Xw[1, {sl[v]}, "R", {}, "R"] +
  ((2/9)*(d - 4)*(d + 2)) (mq/M) Xw[1, {}, "L", {sl[v]}, "R"] +
  (((8/9)*d - 8/9)) vq1 Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (-4/3*d*(d + 2)) vq1 Xw[1, {}, "L", {}, "R"] +
  (((8/9)*d - 8/9)) vq2 Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (-4/9*(d + 2)*(3*d - 4)) vq2 Xw[1, {}, "L", {}, "R"] +
  (8/9) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (-4/9*d) Xw[1, {g[1], sl[k0]}, "L", {g[1], sl[v]}, "R"] +
  (((2/9)*d + 4/9)) Xw[1, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (8/9) Xw[1, {g[1], sl[k3]}, "L", {g[1], sl[v]}, "R"] +
  (((8/9)*d - 8/9)) Xw[1, {g[1], sl[q1]}, "L", {g[1], sl[v]}, "R"] +
  ((-2/9*d - 4/9)) Xw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (((4/9)*d - 16/9)) Xw[1, {g[1], sl[q2]}, "L", {g[1], sl[v]}, "R"] +
  ((-4/9*d - 8/9)) Xw[1, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (8/9) Xw[1, {g[1], sl[v]}, "L", {g[1], sl[k0]}, "R"] +
  (-4/9*d) Xw[1, {g[1], sl[v]}, "L", {g[1], sl[k3]}, "R"] +
  (((4/9)*d - 16/9)) Xw[1, {g[1], sl[v]}, "L", {g[1], sl[q1]}, "R"] +
  (((8/9)*d - 8/9)) Xw[1, {g[1], sl[v]}, "L", {g[1], sl[q2]}, "R"] +
  ((8/9 - 4/9*d)) Xw[1, {g[1], sl[v]}, "L", {g[1], sl[v]}, "R"] +
  (((2/9)*d + 4/9)) Xw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((-2/9*d - 4/9)) Xw[1, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  (((4/9)*d + 8/9)) Xw[1, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  (((2/9)*d + 4/9)) Xw[1, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  ((-2/9*d - 4/9)) Xw[1, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  ((2/27)*d*(d + 2)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((2/9)*d*(d + 2)) Xw[1, {sl[k3]}, "L", {}, "R"] +
  ((-4/9*d - 8/9)) Xw[1, {sl[q1]}, "L", {}, "R"] +
  ((2/9)*(d - 2)*(d + 2)) Xw[1, {sl[q2]}, "L", {}, "R"] +
  ((2/9)*d*(d + 2)) Xw[1, {sl[v], sl[k0]}, "L", {}, "R"] +
  (-2/9*d*(d + 2)) Xw[1, {sl[v], sl[k3]}, "L", {}, "R"] +
  (-2/9*d*(d + 2)) Xw[1, {sl[v], sl[q1]}, "L", {}, "R"] +
  (-2/9*d*(d + 2)) Xw[1, {sl[v], sl[q2]}, "L", {}, "R"] +
  ((2/9)*d*(d + 2)) Xw[1, {sl[v]}, "L", {}, "R"] +
  ((2/9)*(d - 2)*(d + 2)) Xw[1, {}, "L", {sl[k0]}, "L"] +
  ((2/9)*d*(d + 2)) Xw[1, {}, "L", {sl[q1]}, "L"] +
  (((4/9)*d + 8/9)) Xw[1, {}, "L", {sl[q2]}, "L"] +
  ((2/9)*(d - 4)*(d + 2)) Xw[1, {}, "L", {sl[v], sl[k0]}, "R"] +
  (-2/9*(d - 4)*(d + 2)) Xw[1, {}, "L", {sl[v], sl[k3]}, "R"] +
  ((2/9)*(d + 2)*(d + 4)) Xw[1, {}, "L", {sl[v], sl[q1]}, "R"] +
  ((2/9)*(d - 4)*(d + 2)) Xw[1, {}, "L", {sl[v], sl[q2]}, "R"] +
  ((2/9)*(d - 2)*(d + 2)) Xw[1, {}, "L", {sl[v]}, "L"] +
  (-8/27*(d + 2)*(d + 3)) Xw[1, {}, "L", {}, "R"] +
  ((2*d + 4)) (mq/M) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "R"] +
  ((-2*d - 4)) (mq/M) Xw[8, {g[1]}, "R", {g[1], sl[v]}, "R"] +
  (-1/6*(d + 2)*(d^2 - 18*d + 6)) (mq/M) Xw[8, {sl[v]}, "R", {}, "R"] +
  (-1/6*(d + 2)*(d^2 - 18*d + 30)) (mq/M) Xw[8, {}, "L", {sl[v]}, "R"] +
  ((1/6)*d*(d - 12)*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  ((1/6)*d*(d - 12)*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  (((5/3)*d - 14/3)) vq1 Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  ((1/3)*(d + 2)*(d^2 - 4*d - 36)) vq1 Xw[8, {}, "L", {}, "R"] +
  (((5/3)*d - 14/3)) vq2 Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  ((2/3)*(d + 2)*(d^2 - 13*d + 16)) vq2 Xw[8, {}, "L", {}, "R"] +
  (-4/3) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  ((2/3)*d) Xw[8, {g[1], sl[k0]}, "L", {g[1], sl[v]}, "R"] +
  ((-1/3*d - 2/3)) Xw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-4/3) Xw[8, {g[1], sl[k3]}, "L", {g[1], sl[v]}, "R"] +
  (((19/6)*d - 5/3)) Xw[8, {g[1], sl[q1]}, "L", {g[1], sl[v]}, "R"] +
  ((-7/6*d - 7/3)) Xw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (((5/6)*d - 19/3)) Xw[8, {g[1], sl[q2]}, "L", {g[1], sl[v]}, "R"] +
  ((-5/6*d - 5/3)) Xw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-4/3) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[k0]}, "R"] +
  ((2/3)*d) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[k3]}, "R"] +
  (((5/6)*d - 19/3)) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[q1]}, "R"] +
  (((19/6)*d - 5/3)) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[q2]}, "R"] +
  (((2/3)*d - 4/3)) Xw[8, {g[1], sl[v]}, "L", {g[1], sl[v]}, "R"] +
  ((-1/3*d - 2/3)) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (((1/3)*d + 2/3)) Xw[8, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  (((5/6)*d + 5/3)) Xw[8, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  (((7/6)*d + 7/3)) Xw[8, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  (((1/3)*d + 2/3)) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-1/9*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-1/3*d*(d + 2)) Xw[8, {sl[k3]}, "L", {}, "R"] +
  (-1/6*(d + 2)*(d^2 - 11*d + 16)) Xw[8, {sl[q1]}, "L", {}, "R"] +
  ((7/6)*(d - 2)*(d + 2)) Xw[8, {sl[q2]}, "L", {}, "R"] +
  (-1/3*d*(d + 2)) Xw[8, {sl[v], sl[k0]}, "L", {}, "R"] +
  ((1/3)*d*(d + 2)) Xw[8, {sl[v], sl[k3]}, "L", {}, "R"] +
  ((1/6)*(d + 2)*(d^2 - 29*d + 58)) Xw[8, {sl[v], sl[q1]}, "L", {}, "R"] +
  (-1/6*(d + 2)*(7*d - 18)) Xw[8, {sl[v], sl[q2]}, "L", {}, "R"] +
  (-1/3*d*(d + 2)) Xw[8, {sl[v]}, "L", {}, "R"] +
  (-1/3*(d - 2)*(d + 2)) Xw[8, {}, "L", {sl[k0]}, "L"] +
  ((7/6)*d*(d + 2)) Xw[8, {}, "L", {sl[q1]}, "L"] +
  (-1/6*(d + 2)*(d^2 - 11*d + 6)) Xw[8, {}, "L", {sl[q2]}, "L"] +
  (-1/3*(d - 4)*(d + 2)) Xw[8, {}, "L", {sl[v], sl[k0]}, "R"] +
  ((1/3)*(d - 4)*(d + 2)) Xw[8, {}, "L", {sl[v], sl[k3]}, "R"] +
  ((1/6)*(d + 2)*(7*d + 10)) Xw[8, {}, "L", {sl[v], sl[q1]}, "R"] +
  (-1/6*(d + 2)*(d^2 - 29*d + 86)) Xw[8, {}, "L", {sl[v], sl[q2]}, "R"] +
  (-1/3*(d - 2)*(d + 2)) Xw[8, {}, "L", {sl[v]}, "L"] +
  ((4/9)*(d + 2)*(d + 3)) Xw[8, {}, "L", {}, "R"]);
E0[3, 1] = M/(d (d + 2)) (
  (8*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (8*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((8/3)*d*(d - 4)*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  ((8/3)*d*(d - 4)*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((-4*d - 8)) (mq/M) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((-4*d - 8)) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (8*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (8*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0[3, 8] = M/(d (d + 2)) (
  ((16/9)*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((16/9)*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((10/3)*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  ((10/3)*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((-8/9*d - 16/9)) (mq/M) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((-8/9*d - 16/9)) (mq/M) Xw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((16/9)*d*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  ((16/9)*d*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((-5/3*d - 10/3)) (mq/M) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((-5/3*d - 10/3)) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (-1/3*d*(d - 14)*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-1/3*d*(d - 14)*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0[4, 1] = M/(d (d + 2)) (
  ((-8/3*d - 16/3)) (mq/M) Dw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((-8/3*d - 16/3)) (mq/M) Dw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((16/3)*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((16/3)*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((-2*d - 4)) (mq/M) Dw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((-2*d - 4)) (mq/M) Dw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (2*d*(d - 2)*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (2*d*(d - 2)*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((16/3)*d*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  ((16/3)*d*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  (4*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (4*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0[4, 8] = M/(d (d + 2)) (
  ((-4/9*d - 8/9)) (mq/M) Dw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((-4/9*d - 8/9)) (mq/M) Dw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((4/9)*d*(d - 2)*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((4/9)*d*(d - 2)*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (d + 2) (mq/M) Dw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  (d + 2) (mq/M) Dw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((1/3)*d*(d + 2)*(7*d - 34)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  ((1/3)*d*(d + 2)*(7*d - 34)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((8/9)*d*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  ((8/9)*d*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  (-2*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0[5, 1] = M/(d (d + 2)) (
  ((8/3)*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((8/3)*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (-8/9*d*(d - 1)*(d + 2)) (mq/M) Dw[1, {}, "U", {}, "L"] +
  (-8/9*d*(d - 1)*(d + 2)) (mq/M) Dw[1, {}, "U", {}, "R"] +
  (((32/9)*d + 64/9)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[k0]}, "L"] +
  ((-16/9*d - 32/9)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[k3]}, "L"] +
  (((16/9)*d + 32/9)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[v]}, "L"] +
  (((16/9)*d + 32/9)) Dw[1, {g[1], g[2], g[3]}, "U", {g[1], g[2], g[3]}, "L"] +
  ((-8/9*d - 16/9)) Dw[1, {g[1], g[2], g[3], sl[k0]}, "U", {g[1], g[2], g[3]}, "L"] +
  (((8/9)*d + 16/9)) Dw[1, {g[1], g[2], g[3], sl[k3]}, "U", {g[1], g[2], g[3]}, "L"] +
  ((4/9)*d*(d + 2)*(2*d - 7)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-4/9*(d + 2)*(2*d^2 - 7*d + 8)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((-32/9*d - 64/9)) Dw[1, {g[1], sl[v]}, "U", {g[1]}, "L"] +
  (-16/9*(d + 2)*(3*d - 2)) Dw[1, {g[1]}, "U", {g[1]}, "L"] +
  (-4/9*(d + 2)*(2*d^2 - 5*d + 4)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  ((4/9)*(d + 2)*(2*d^2 - 9*d + 12)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  ((8/9)*(d - 4)*(d - 1)*(d + 2)) Dw[1, {}, "U", {sl[q1]}, "L"] +
  ((8/9)*(d - 4)*(d - 1)*(d + 2)) Dw[1, {}, "U", {sl[q2]}, "L"] +
  (-16/9*(d - 2)*(d + 2)) Dw[1, {}, "U", {sl[v]}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((2/3)*d*(d - 1)*(d + 2)) (mq/M) Dw[8, {}, "U", {}, "L"] +
  ((2/3)*d*(d - 1)*(d + 2)) (mq/M) Dw[8, {}, "U", {}, "R"] +
  ((-8/3*d - 16/3)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[k0]}, "L"] +
  (((4/3)*d + 8/3)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[k3]}, "L"] +
  ((-4/3*d - 8/3)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[v]}, "L"] +
  ((-4/3*d - 8/3)) Dw[8, {g[1], g[2], g[3]}, "U", {g[1], g[2], g[3]}, "L"] +
  (((2/3)*d + 4/3)) Dw[8, {g[1], g[2], g[3], sl[k0]}, "U", {g[1], g[2], g[3]}, "L"] +
  ((-2/3*d - 4/3)) Dw[8, {g[1], g[2], g[3], sl[k3]}, "U", {g[1], g[2], g[3]}, "L"] +
  ((2/3)*(d + 2)*(8*d^2 - 55*d + 90)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-2/3*(d + 2)*(8*d^2 - 55*d + 86)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (((8/3)*d + 16/3)) Dw[8, {g[1], sl[v]}, "U", {g[1]}, "L"] +
  ((4/3)*(d + 2)*(3*d - 2)) Dw[8, {g[1]}, "U", {g[1]}, "L"] +
  (-16/3*(d + 2)*(d^2 - 7*d + 11)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  ((4/3)*(d + 2)*(4*d^2 - 27*d + 42)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (-2/3*(d - 4)*(d - 1)*(d + 2)) Dw[8, {}, "U", {sl[q1]}, "L"] +
  (-2/3*(d - 4)*(d - 1)*(d + 2)) Dw[8, {}, "U", {sl[q2]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[8, {}, "U", {sl[v]}, "L"] +
  (-16/9*d*(d + 2)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  (-32/9*d*(d + 2)) Xw[1, {}, "L", {}, "R"] +
  ((4/3)*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((8/3)*d*(d + 2)) Xw[8, {}, "L", {}, "R"]);
E0[5, 8] = M/(d (d + 2)) (
  ((-2/3*d - 4/3)) (mq/M) Dw[1, {g[1], g[2]}, "U", {g[1], g[2]}, "L"] +
  ((-2/3*d - 4/3)) (mq/M) Dw[1, {g[1], g[2]}, "U", {g[1], g[2]}, "R"] +
  ((14/9)*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((14/9)*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (-2/27*d*(d + 2)*(7*d - 16)) (mq/M) Dw[1, {}, "U", {}, "L"] +
  (-2/27*d*(d + 2)*(7*d - 16)) (mq/M) Dw[1, {}, "U", {}, "R"] +
  (((56/27)*d + 112/27)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[k0]}, "L"] +
  ((-28/27*d - 56/27)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[k3]}, "L"] +
  (((2/3)*d + 4/3)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[q1]}, "L"] +
  (((2/3)*d + 4/3)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[q2]}, "L"] +
  (((28/27)*d + 56/27)) Dw[1, {g[1], g[2]}, "U", {g[1], g[2], sl[v]}, "L"] +
  (((28/27)*d + 56/27)) Dw[1, {g[1], g[2], g[3]}, "U", {g[1], g[2], g[3]}, "L"] +
  ((-14/27*d - 28/27)) Dw[1, {g[1], g[2], g[3], sl[k0]}, "U", {g[1], g[2], g[3]}, "L"] +
  (((14/27)*d + 28/27)) Dw[1, {g[1], g[2], g[3], sl[k3]}, "U", {g[1], g[2], g[3]}, "L"] +
  ((2/27)*(d + 2)*(7*d^2 + 16*d - 72)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-2/27*(d + 2)*(7*d^2 + 16*d - 44)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((-8/3*d - 16/3)) Dw[1, {g[1], sl[q1]}, "U", {g[1]}, "L"] +
  ((-56/27*d - 112/27)) Dw[1, {g[1], sl[v]}, "U", {g[1]}, "L"] +
  ((4/27)*(d + 2)*(9*d^2 - 48*d + 32)) Dw[1, {g[1]}, "U", {g[1]}, "L"] +
  (-8/27*(d + 2)*(4*d^2 - d - 10)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  (-4/27*(d + 2)*(d^2 - 18*d + 24)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  ((2/27)*(d - 4)*(d + 2)*(7*d - 16)) Dw[1, {}, "U", {sl[q1]}, "L"] +
  ((2/27)*(d + 2)*(7*d^2 - 44*d + 28)) Dw[1, {}, "U", {sl[q2]}, "L"] +
  (-4/27*(d - 2)*(d + 2)*(9*d - 2)) Dw[1, {}, "U", {sl[v]}, "L"] +
  (((1/2)*d + 1)) (mq/M) Dw[8, {g[1], g[2]}, "U", {g[1], g[2]}, "L"] +
  (((1/2)*d + 1)) (mq/M) Dw[8, {g[1], g[2]}, "U", {g[1], g[2]}, "R"] +
  ((11/6)*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  ((11/6)*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-1/18*d*(d + 2)*(11*d - 2)) (mq/M) Dw[8, {}, "U", {}, "L"] +
  (-1/18*d*(d + 2)*(11*d - 2)) (mq/M) Dw[8, {}, "U", {}, "R"] +
  (((22/9)*d + 44/9)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[k0]}, "L"] +
  ((-11/9*d - 22/9)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[k3]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[q1]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[q2]}, "L"] +
  (((11/9)*d + 22/9)) Dw[8, {g[1], g[2]}, "U", {g[1], g[2], sl[v]}, "L"] +
  (((11/9)*d + 22/9)) Dw[8, {g[1], g[2], g[3]}, "U", {g[1], g[2], g[3]}, "L"] +
  ((-11/18*d - 11/9)) Dw[8, {g[1], g[2], g[3], sl[k0]}, "U", {g[1], g[2], g[3]}, "L"] +
  (((11/18)*d + 11/9)) Dw[8, {g[1], g[2], g[3], sl[k3]}, "U", {g[1], g[2], g[3]}, "L"] +
  (-1/18*(d + 2)*(7*d^2 - 38*d + 108)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((1/18)*(d + 2)*(7*d^2 - 38*d + 64)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((2*d + 4)) Dw[8, {g[1], sl[q1]}, "U", {g[1]}, "L"] +
  ((-22/9*d - 44/9)) Dw[8, {g[1], sl[v]}, "U", {g[1]}, "L"] +
  (-1/9*(d + 2)*(9*d^2 + 6*d - 4)) Dw[8, {g[1]}, "U", {g[1]}, "L"] +
  ((2/9)*(d + 2)*(4*d^2 - 19*d + 26)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  ((1/9)*(d + 2)*(d^2 - 12)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  ((1/18)*(d - 4)*(d + 2)*(11*d - 2)) Dw[8, {}, "U", {sl[q1]}, "L"] +
  ((1/18)*(d + 2)*(11*d^2 - 46*d + 44)) Dw[8, {}, "U", {sl[q2]}, "L"] +
  ((1/9)*(d - 2)*(d + 2)*(9*d - 20)) Dw[8, {}, "U", {sl[v]}, "L"] +
  (-28/27*d*(d + 2)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  (-56/27*d*(d + 2)) Xw[1, {}, "L", {}, "R"] +
  (-11/9*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-22/9*d*(d + 2)) Xw[8, {}, "L", {}, "R"]);
E0F[1, 1] = M/(d (d + 2)) (
  (-2/3*d*(d + 2)) (mq/M) Dw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (-2/3*d*(d + 2)) (mq/M) Dw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "L"] +
  ((2/3)*(d - 1)*(d + 2)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "L"] +
  ((2/3)*(d - 1)*(d + 2)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  (-2/3*(d - 2)*(d + 2)) (mq/M) Dw[1, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  (-2/3*(d + 2)*(3*d - 2)) (mq/M) Dw[1, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-4/3*(d + 2)*(d^2 - 2*d + 2)) (mq/M) Dw[1, {sl[v]}, "L", {}, "L"] +
  (-4/3*(d - 2)*(d - 1)*(d + 2)) (mq/M) Dw[1, {sl[v]}, "L", {}, "R"] +
  ((4/3)*d^2*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "R"] +
  ((4/3)*d^2*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "L"] +
  ((-4/3*d - 8/3)) vq1 Dw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((4/3)*(d + 2)*(5*d - 4)) vq1 Dw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((-4/3*d - 8/3)) vq2 Dw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((4/3)*(d + 2)*(7*d - 8)) vq2 Dw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  ((2/3)*(d - 1)*(d + 2)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  ((2/3)*(d - 1)*(d + 2)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-8/3) Dw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[k0]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[k3]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (((4/3)*d - 8/3)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-4/9*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-2/3*(d - 4)*(d + 2)) Dw[1, {g[1], sl[k3]}, "R", {g[1]}, "L"] +
  ((4/9)*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (-2/3*(d + 2)*(3*d - 2)) Dw[1, {g[1], sl[q2]}, "R", {g[1]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-2/3*(d - 4)*(d + 2)) Dw[1, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  (-2*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[q2]}, "L", {g[1]}, "L"] +
  (2*(d - 2)*(d + 2)) Dw[1, {g[1]}, "L", {g[1], sl[v], sl[q1]}, "L"] +
  ((2/3)*(d - 2)*(d + 2)) Dw[1, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  (-4/3*d*(d - 6)) Dw[1, {g[1]}, "L", {g[1]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[k0]}, "L", {sl[v]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[k3]}, "L", {sl[v]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {sl[q1]}, "L", {sl[v]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {sl[q2]}, "L", {sl[v]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[v]}, "L", {sl[k0]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[v]}, "L", {sl[k3]}, "L"] +
  ((4/3)*(d - 3)*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "L", {sl[q1]}, "L"] +
  ((4/3)*(d - 3)*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "L", {sl[q2]}, "L"] +
  (-8/3*(d - 2)^2) Dw[1, {sl[v]}, "L", {sl[v]}, "L"] +
  (-4/3*(d + 2)*(d^2 - 2*d + 2)) Dw[1, {}, "L", {sl[q1]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {}, "R", {sl[k3]}, "L"] +
  (-4/3*(d - 2)*(d - 1)*(d + 2)) Dw[1, {}, "R", {sl[q2]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {}, "R", {sl[v]}, "L"] +
  ((4/9)*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  (-4/9*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  (((1/2)*d + 1)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "L"] +
  (((1/2)*d + 1)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  ((1/2)*(d + 2)*(3*d - 10)) (mq/M) Dw[8, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  (-3/2*(d - 2)*(d + 2)) (mq/M) Dw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-(d - 4)*(d + 2)) (mq/M) Dw[8, {sl[v]}, "L", {}, "L"] +
  (2*(d - 2)*(d + 2)) (mq/M) Dw[8, {sl[v]}, "L", {}, "R"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-d) vq1 Dw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (d^3 - 6*d^2 + 8*d + 16) vq1 Dw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-d) vq2 Dw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (d^3 - 4*d^2 - 8) vq2 Dw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (((1/2)*d + 1)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  (((1/2)*d + 1)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-2) Dw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[k3]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (2) Dw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (2) Dw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (-d) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (-d) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (d - 2) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-1/2*(d - 2)*(d + 2)) Dw[8, {g[1], sl[k0]}, "R", {g[1]}, "L"] +
  ((7/3)*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((1/2)*(d + 2)^2) Dw[8, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  (-7/3*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((1/2)*(d - 6)*(d + 2)) Dw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {g[1], sl[q1]}, "R", {g[1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/2*(d - 2)*(d + 2)) Dw[8, {g[1], sl[q2]}, "R", {g[1]}, "L"] +
  ((1/2)*(d + 2)^2) Dw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-1/2*(d - 2)*(d + 2)) Dw[8, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k0]}, "L", {g[1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k3]}, "L", {g[1]}, "L"] +
  (-1/2*(d + 2)^2) Dw[8, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/2)*(d - 6)*(d + 2)) Dw[8, {g[1], sl[v], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/2)*(d + 2)*(3*d - 10)) Dw[8, {g[1]}, "L", {g[1], sl[v], sl[q1]}, "L"] +
  (-3/2*(d - 6)*(d + 2)) Dw[8, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {sl[k0]}, "L", {sl[v]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {sl[k3]}, "L", {sl[v]}, "L"] +
  (-d^2 + 4*d - 20) Dw[8, {sl[q1]}, "L", {sl[v]}, "L"] +
  (-5*d^2 + 12*d + 12) Dw[8, {sl[q2]}, "L", {sl[v]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {sl[v]}, "L", {sl[k0]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {sl[v]}, "L", {sl[k3]}, "L"] +
  (-3*d^2 + 12*d + 4) Dw[8, {sl[v]}, "L", {sl[q1]}, "L"] +
  (d^2 + 4*d - 28) Dw[8, {sl[v]}, "L", {sl[q2]}, "L"] +
  (-d*(d + 2)) Dw[8, {}, "L", {sl[k3]}, "L"] +
  ((2*d + 4)) Dw[8, {}, "L", {sl[q1]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {}, "L", {sl[q2]}, "L"] +
  (-d*(d + 2)) Dw[8, {}, "L", {sl[v]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {}, "R", {sl[q1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {}, "R", {sl[q2]}, "L"] +
  (-7/3*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  ((7/3)*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  ((16/9)*d*(d + 2)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((8/9)*d*(d + 2)) Xw[1, {}, "L", {}, "R"] +
  (-2/3*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-2/3*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  ((11/3)*d*(d + 2)) vq1 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((11/3)*d*(d + 2)) vq2 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (3*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"]);
E0F[1, 8] = M/(d (d + 2)) (
  (((1/9)*d + 2/9)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "L"] +
  (((1/9)*d + 2/9)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  ((1/9)*(d + 2)*(3*d - 10)) (mq/M) Dw[1, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  (-1/3*(d - 2)*(d + 2)) (mq/M) Dw[1, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-2/9*(d - 4)*(d + 2)) (mq/M) Dw[1, {sl[v]}, "L", {}, "L"] +
  ((4/9)*(d - 2)*(d + 2)) (mq/M) Dw[1, {sl[v]}, "L", {}, "R"] +
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (-2/9*d) vq1 Dw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((2/9)*d^3 - 4/3*d^2 + (16/9)*d + 32/9)) vq1 Dw[1, {g[1]}, "L", {g[1]}, "L"] +
  (-2/9*d) vq2 Dw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((2/9)*d^3 - 8/9*d^2 - 16/9)) vq2 Dw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (((1/9)*d + 2/9)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  (((1/9)*d + 2/9)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-4/9) Dw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[k0]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[k3]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (4/9) Dw[1, {g[1], g[2], sl[q1]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (4/9) Dw[1, {g[1], g[2], sl[q2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (-2/9*d) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (-2/9*d) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (((2/9)*d - 4/9)) Dw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-1/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[k0]}, "R", {g[1]}, "L"] +
  ((14/27)*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((1/9)*(d + 2)^2) Dw[1, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  (-14/27*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((1/9)*(d - 6)*(d + 2)) Dw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q1]}, "R", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q2]}, "R", {g[1]}, "L"] +
  ((1/9)*(d + 2)^2) Dw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-1/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[k0]}, "L", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[k3]}, "L", {g[1]}, "L"] +
  (-1/9*(d + 2)^2) Dw[1, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/9)*(d - 6)*(d + 2)) Dw[1, {g[1], sl[v], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/9)*(d + 2)*(3*d - 10)) Dw[1, {g[1]}, "L", {g[1], sl[v], sl[q1]}, "L"] +
  (-1/3*(d - 6)*(d + 2)) Dw[1, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {sl[k0]}, "L", {sl[v]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {sl[k3]}, "L", {sl[v]}, "L"] +
  ((-2/9*d^2 + (8/9)*d - 40/9)) Dw[1, {sl[q1]}, "L", {sl[v]}, "L"] +
  ((-10/9*d^2 + (8/3)*d + 8/3)) Dw[1, {sl[q2]}, "L", {sl[v]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "L", {sl[k0]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "L", {sl[k3]}, "L"] +
  ((-2/3*d^2 + (8/3)*d + 8/9)) Dw[1, {sl[v]}, "L", {sl[q1]}, "L"] +
  (((2/9)*d^2 + (8/9)*d - 56/9)) Dw[1, {sl[v]}, "L", {sl[q2]}, "L"] +
  (-2/9*d*(d + 2)) Dw[1, {}, "L", {sl[k3]}, "L"] +
  (((4/9)*d + 8/9)) Dw[1, {}, "L", {sl[q1]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {}, "L", {sl[q2]}, "L"] +
  (-2/9*d*(d + 2)) Dw[1, {}, "L", {sl[v]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {}, "R", {sl[q1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {}, "R", {sl[q2]}, "L"] +
  (-14/27*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  ((14/27)*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  ((1/12)*d*(d + 2)) (mq/M) Dw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  ((1/12)*d*(d + 2)) (mq/M) Dw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "L"] +
  (-1/12*(d + 1)*(d + 2)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "L"] +
  (-1/12*(d + 1)*(d + 2)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  ((1/12)*(d + 2)*(31*d - 54)) (mq/M) Dw[8, {g[1]}, "L", {g[1], sl[v]}, "L"] +
  (-1/12*(d + 2)*(27*d - 58)) (mq/M) Dw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  ((1/6)*(d + 2)*(d^2 - 18*d + 30)) (mq/M) Dw[8, {sl[v]}, "L", {}, "L"] +
  ((1/6)*(d - 2)*(d + 2)*(d + 13)) (mq/M) Dw[8, {sl[v]}, "L", {}, "R"] +
  ((2/3)*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-1/6*d^2*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "R"] +
  (-1/6*d^2*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "L"] +
  ((2/3)*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (((1/2)*d + 1/3)) vq1 Dw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((7/6)*d^3 - 37/3*d^2 + (16/3)*d + 32)) vq1 Dw[8, {g[1]}, "L", {g[1]}, "L"] +
  (((1/2)*d + 1/3)) vq2 Dw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((7/6)*d^3 - 22/3*d^2 - 4*d - 20/3)) vq2 Dw[8, {g[1]}, "L", {g[1]}, "L"] +
  (((1/12)*d + 1/6)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (((1/6)*d + 1/3)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (-1/12*(d + 1)*(d + 2)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (((1/4)*d + 1/2)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/6)*d + 1/3)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  (((1/12)*d + 1/6)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (-1/12*(d + 1)*(d + 2)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  (((1/4)*d + 1/2)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (1) Dw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[k3]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-2/3) Dw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-2/3) Dw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (((1/12)*d^2 + (1/3)*d - 1/3)) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (((1/12)*d^2 + (1/3)*d - 1/3)) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((1 - 1/2*d)) Dw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (-1/12*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  ((1/6)*(d - 2)*(d + 2)) Dw[8, {g[1], sl[k0]}, "R", {g[1]}, "L"] +
  (-2/9*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-1/6*(d + 2)^2) Dw[8, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  ((1/12)*(d - 4)*(d + 2)) Dw[8, {g[1], sl[k3]}, "R", {g[1]}, "L"] +
  ((2/9)*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(17*d - 26)) Dw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (-7/6*(d - 2)*(d + 2)) Dw[8, {g[1], sl[q1]}, "R", {g[1]}, "L"] +
  ((7/6)*(d - 2)*(d + 2)) Dw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/12*(d + 2)*(13*d - 30)) Dw[8, {g[1], sl[q2]}, "R", {g[1]}, "L"] +
  (-1/12*(d + 2)*(3*d + 4)) Dw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(3*d - 8)) Dw[8, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  ((1/3)*(d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k0]}, "L", {g[1]}, "L"] +
  (-1/3*(d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k3]}, "L", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(3*d + 2)) Dw[8, {g[1], sl[v], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(d + 6)) Dw[8, {g[1], sl[v], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(27*d - 118)) Dw[8, {g[1]}, "L", {g[1], sl[v], sl[q1]}, "L"] +
  (-1/12*(d + 2)*(31*d - 110)) Dw[8, {g[1]}, "L", {g[1], sl[v], sl[q2]}, "L"] +
  (((1/2)*d^2 - d - 4/3)) Dw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-1/6*(d - 2)*(d + 6)) Dw[8, {sl[k0]}, "L", {sl[v]}, "L"] +
  ((1/6)*(d - 2)*(3*d + 2)) Dw[8, {sl[k3]}, "L", {sl[v]}, "L"] +
  ((-17/6*d^2 + (14/3)*d - 50/3)) Dw[8, {sl[q1]}, "L", {sl[v]}, "L"] +
  ((-15/2*d^2 + 14*d + 62/3)) Dw[8, {sl[q2]}, "L", {sl[v]}, "L"] +
  ((1/6)*(d - 2)*(3*d + 2)) Dw[8, {sl[v]}, "L", {sl[k0]}, "L"] +
  (-1/6*(d - 2)*(d + 6)) Dw[8, {sl[v]}, "L", {sl[k3]}, "L"] +
  ((-1/6*d^3 - 3/2*d^2 + (44/3)*d - 10/3)) Dw[8, {sl[v]}, "L", {sl[q1]}, "L"] +
  ((-1/6*d^3 + (19/6)*d^2 + (16/3)*d - 122/3)) Dw[8, {sl[v]}, "L", {sl[q2]}, "L"] +
  ((1/3)*(d - 2)^2) Dw[8, {sl[v]}, "L", {sl[v]}, "L"] +
  ((1/3)*d*(d + 2)) Dw[8, {}, "L", {sl[k3]}, "L"] +
  ((1/6)*(d + 2)*(d^2 - 11*d + 16)) Dw[8, {}, "L", {sl[q1]}, "L"] +
  (-7/6*(d - 2)*(d + 2)) Dw[8, {}, "L", {sl[q2]}, "L"] +
  ((1/3)*d*(d + 2)) Dw[8, {}, "L", {sl[v]}, "L"] +
  (-1/6*(d - 2)*(d + 2)) Dw[8, {}, "R", {sl[k3]}, "L"] +
  ((7/6)*(d - 2)*(d + 2)) Dw[8, {}, "R", {sl[q1]}, "L"] +
  ((1/6)*(d - 2)*(d + 2)*(d + 6)) Dw[8, {}, "R", {sl[q2]}, "L"] +
  (-1/6*(d - 2)*(d + 2)) Dw[8, {}, "R", {sl[v]}, "L"] +
  ((2/9)*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  (-2/9*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (-4/27*d*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  (-4/27*d*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((22/27)*d*(d + 2)) vq1 Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((22/27)*d*(d + 2)) vq2 Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((2/3)*d*(d + 2)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((20/9)*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  ((20/9)*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  ((25/9)*d*(d + 2)) vq1 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((25/9)*d*(d + 2)) vq2 Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-11/9*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-1/9*d*(d + 2)) Xw[8, {}, "L", {}, "R"]);
E0F[2, 1] = M/(d (d + 2)) (
  (-2/3*d*(d + 2)) (mq/M) Dw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  (-2/3*d*(d + 2)) (mq/M) Dw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((2/3)*(d - 1)*(d + 2)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "L"] +
  ((2/3)*(d - 1)*(d + 2)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "R"] +
  (-2/3*(d - 2)*(d + 2)) (mq/M) Dw[1, {g[1]}, "R", {g[1], sl[v]}, "L"] +
  (-2/3*(d + 2)*(3*d - 2)) (mq/M) Dw[1, {g[1]}, "R", {g[1], sl[v]}, "R"] +
  (-4/3*(d + 2)*(d^2 - 2*d + 2)) (mq/M) Dw[1, {sl[v]}, "R", {}, "L"] +
  (-4/3*(d - 2)*(d - 1)*(d + 2)) (mq/M) Dw[1, {sl[v]}, "R", {}, "R"] +
  ((4/3)*d^2*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((4/3)*d^2*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((-4/3*d - 8/3)) vq1 Dw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  ((4/3)*(d + 2)*(5*d - 4)) vq1 Dw[1, {g[1]}, "R", {g[1]}, "L"] +
  ((-4/3*d - 8/3)) vq2 Dw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  ((4/3)*(d + 2)*(7*d - 8)) vq2 Dw[1, {g[1]}, "R", {g[1]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  ((2/3)*(d - 1)*(d + 2)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  ((2/3)*(d - 1)*(d + 2)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  ((-2/3*d - 4/3)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-8/3) Dw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[k0]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[k3]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  (((2/3)*d - 4/3)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  (((4/3)*d - 8/3)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[v]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "R", {g[1]}, "L"] +
  (-2/3*(d - 4)*(d + 2)) Dw[1, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q1]}, "R", {g[1]}, "L"] +
  (-2/3*(d + 2)*(3*d - 2)) Dw[1, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-2/3*(d - 4)*(d + 2)) Dw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[1, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[q1]}, "R", {g[1]}, "L"] +
  (-2*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[q2]}, "R", {g[1]}, "L"] +
  (2*(d - 2)*(d + 2)) Dw[1, {g[1]}, "R", {g[1], sl[v], sl[q1]}, "L"] +
  ((2/3)*(d - 2)*(d + 2)) Dw[1, {g[1]}, "R", {g[1], sl[v], sl[q2]}, "L"] +
  (-4/3*d*(d - 6)) Dw[1, {g[1]}, "R", {g[1]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[k0]}, "R", {sl[v]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[k3]}, "R", {sl[v]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {sl[q1]}, "R", {sl[v]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {sl[q2]}, "R", {sl[v]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[v]}, "R", {sl[k0]}, "L"] +
  (-4/3*(d - 2)^2) Dw[1, {sl[v]}, "R", {sl[k3]}, "L"] +
  ((4/3)*(d - 3)*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "R", {sl[q1]}, "L"] +
  ((4/3)*(d - 3)*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "R", {sl[q2]}, "L"] +
  (-8/3*(d - 2)^2) Dw[1, {sl[v]}, "R", {sl[v]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {}, "L", {sl[k3]}, "L"] +
  (-4/3*(d - 2)*(d - 1)*(d + 2)) Dw[1, {}, "L", {sl[q2]}, "L"] +
  ((4/3)*(d - 2)*(d + 2)) Dw[1, {}, "L", {sl[v]}, "L"] +
  (-4/3*(d + 2)*(d^2 - 2*d + 2)) Dw[1, {}, "R", {sl[q1]}, "L"] +
  (((1/2)*d + 1)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "L"] +
  (((1/2)*d + 1)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "R"] +
  ((1/2)*(d + 2)*(3*d - 10)) (mq/M) Dw[8, {g[1]}, "R", {g[1], sl[v]}, "L"] +
  (-3/2*(d - 2)*(d + 2)) (mq/M) Dw[8, {g[1]}, "R", {g[1], sl[v]}, "R"] +
  (-(d - 4)*(d + 2)) (mq/M) Dw[8, {sl[v]}, "R", {}, "L"] +
  (2*(d - 2)*(d + 2)) (mq/M) Dw[8, {sl[v]}, "R", {}, "R"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-d) vq1 Dw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (d^3 - 6*d^2 + 8*d + 16) vq1 Dw[8, {g[1]}, "R", {g[1]}, "L"] +
  (-d) vq2 Dw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (d^3 - 4*d^2 - 8) vq2 Dw[8, {g[1]}, "R", {g[1]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (((1/2)*d + 1)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (((1/2)*d + 1)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  ((-1/2*d - 1)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-2) Dw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[k0]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[k3]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (2) Dw[8, {g[1], g[2], sl[q1]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (2) Dw[8, {g[1], g[2], sl[q2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  (((1/2)*d - 1)) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (-d) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  (-d) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  (d - 2) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-1/2*(d - 2)*(d + 2)) Dw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-2/3*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((1/2)*(d + 2)^2) Dw[8, {g[1], sl[k3]}, "R", {g[1]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/2)*(d - 6)*(d + 2)) Dw[8, {g[1], sl[q1]}, "R", {g[1]}, "L"] +
  (-1/2*(d - 2)*(d + 2)) Dw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {g[1], sl[q2]}, "R", {g[1]}, "L"] +
  (-1/2*(d - 2)*(d + 2)) Dw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((1/2)*(d + 2)^2) Dw[8, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k0]}, "R", {g[1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k3]}, "R", {g[1]}, "L"] +
  (-1/2*(d + 2)^2) Dw[8, {g[1], sl[v], sl[q1]}, "R", {g[1]}, "L"] +
  ((1/2)*(d - 6)*(d + 2)) Dw[8, {g[1], sl[v], sl[q2]}, "R", {g[1]}, "L"] +
  ((1/2)*(d + 2)*(3*d - 10)) Dw[8, {g[1]}, "R", {g[1], sl[v], sl[q1]}, "L"] +
  (-3/2*(d - 6)*(d + 2)) Dw[8, {g[1]}, "R", {g[1], sl[v], sl[q2]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {g[1]}, "R", {g[1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {sl[k0]}, "R", {sl[v]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {sl[k3]}, "R", {sl[v]}, "L"] +
  (-d^2 + 4*d - 20) Dw[8, {sl[q1]}, "R", {sl[v]}, "L"] +
  (-5*d^2 + 12*d + 12) Dw[8, {sl[q2]}, "R", {sl[v]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {sl[v]}, "R", {sl[k0]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {sl[v]}, "R", {sl[k3]}, "L"] +
  (-3*d^2 + 12*d + 4) Dw[8, {sl[v]}, "R", {sl[q1]}, "L"] +
  (d^2 + 4*d - 28) Dw[8, {sl[v]}, "R", {sl[q2]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {}, "L", {sl[q1]}, "L"] +
  ((d - 2)*(d + 2)) Dw[8, {}, "L", {sl[q2]}, "L"] +
  (-d*(d + 2)) Dw[8, {}, "R", {sl[k3]}, "L"] +
  ((2*d + 4)) Dw[8, {}, "R", {sl[q1]}, "L"] +
  (-(d - 2)*(d + 2)) Dw[8, {}, "R", {sl[q2]}, "L"] +
  (-d*(d + 2)) Dw[8, {}, "R", {sl[v]}, "L"] +
  ((2/3)*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  (-2/3*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (8*d*(d + 2)) vq1 Xw[1, {}, "L", {}, "R"] +
  (8*d*(d + 2)) vq2 Xw[1, {}, "L", {}, "R"] +
  (-4*d*(d + 2)) vq1 Xw[8, {}, "L", {}, "R"] +
  (-4*d*(d + 2)) vq2 Xw[8, {}, "L", {}, "R"] +
  ((1/3)*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-10/3*d*(d + 2)) Xw[8, {}, "L", {}, "R"]);
E0F[2, 8] = M/(d (d + 2)) (
  (((1/9)*d + 2/9)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "L"] +
  (((1/9)*d + 2/9)) (mq/M) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "R"] +
  ((1/9)*(d + 2)*(3*d - 10)) (mq/M) Dw[1, {g[1]}, "R", {g[1], sl[v]}, "L"] +
  (-1/3*(d - 2)*(d + 2)) (mq/M) Dw[1, {g[1]}, "R", {g[1], sl[v]}, "R"] +
  (-2/9*(d - 4)*(d + 2)) (mq/M) Dw[1, {sl[v]}, "R", {}, "L"] +
  ((4/9)*(d - 2)*(d + 2)) (mq/M) Dw[1, {sl[v]}, "R", {}, "R"] +
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  (-4/9*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (-2/9*d) vq1 Dw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (((2/9)*d^3 - 4/3*d^2 + (16/9)*d + 32/9)) vq1 Dw[1, {g[1]}, "R", {g[1]}, "L"] +
  (-2/9*d) vq2 Dw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (((2/9)*d^3 - 8/9*d^2 - 16/9)) vq2 Dw[1, {g[1]}, "R", {g[1]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (((1/9)*d + 2/9)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (((1/9)*d + 2/9)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  ((-1/9*d - 2/9)) Dw[1, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-4/9) Dw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[k0]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[k3]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (4/9) Dw[1, {g[1], g[2], sl[q1]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (4/9) Dw[1, {g[1], g[2], sl[q2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  (((1/9)*d - 2/9)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (-2/9*d) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  (-2/9*d) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  (((2/9)*d - 4/9)) Dw[1, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-1/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-4/27*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((1/9)*(d + 2)^2) Dw[1, {g[1], sl[k3]}, "R", {g[1]}, "L"] +
  ((4/27)*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/9)*(d - 6)*(d + 2)) Dw[1, {g[1], sl[q1]}, "R", {g[1]}, "L"] +
  (-1/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {g[1], sl[q2]}, "R", {g[1]}, "L"] +
  (-1/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((1/9)*(d + 2)^2) Dw[1, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[k0]}, "R", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {g[1], sl[v], sl[k3]}, "R", {g[1]}, "L"] +
  (-1/9*(d + 2)^2) Dw[1, {g[1], sl[v], sl[q1]}, "R", {g[1]}, "L"] +
  ((1/9)*(d - 6)*(d + 2)) Dw[1, {g[1], sl[v], sl[q2]}, "R", {g[1]}, "L"] +
  ((1/9)*(d + 2)*(3*d - 10)) Dw[1, {g[1]}, "R", {g[1], sl[v], sl[q1]}, "L"] +
  (-1/3*(d - 6)*(d + 2)) Dw[1, {g[1]}, "R", {g[1], sl[v], sl[q2]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {g[1]}, "R", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {sl[k0]}, "R", {sl[v]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {sl[k3]}, "R", {sl[v]}, "L"] +
  ((-2/9*d^2 + (8/9)*d - 40/9)) Dw[1, {sl[q1]}, "R", {sl[v]}, "L"] +
  ((-10/9*d^2 + (8/3)*d + 8/3)) Dw[1, {sl[q2]}, "R", {sl[v]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "R", {sl[k0]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {sl[v]}, "R", {sl[k3]}, "L"] +
  ((-2/3*d^2 + (8/3)*d + 8/9)) Dw[1, {sl[v]}, "R", {sl[q1]}, "L"] +
  (((2/9)*d^2 + (8/9)*d - 56/9)) Dw[1, {sl[v]}, "R", {sl[q2]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {}, "L", {sl[q1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)) Dw[1, {}, "L", {sl[q2]}, "L"] +
  (-2/9*d*(d + 2)) Dw[1, {}, "R", {sl[k3]}, "L"] +
  (((4/9)*d + 8/9)) Dw[1, {}, "R", {sl[q1]}, "L"] +
  (-2/9*(d - 2)*(d + 2)) Dw[1, {}, "R", {sl[q2]}, "L"] +
  (-2/9*d*(d + 2)) Dw[1, {}, "R", {sl[v]}, "L"] +
  ((4/27)*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  (-4/27*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  ((1/12)*d*(d + 2)) (mq/M) Dw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((1/12)*d*(d + 2)) (mq/M) Dw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (-1/12*(d + 1)*(d + 2)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "L"] +
  (-1/12*(d + 1)*(d + 2)) (mq/M) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2]}, "R"] +
  ((1/12)*(d + 2)*(31*d - 54)) (mq/M) Dw[8, {g[1]}, "R", {g[1], sl[v]}, "L"] +
  (-1/12*(d + 2)*(27*d - 58)) (mq/M) Dw[8, {g[1]}, "R", {g[1], sl[v]}, "R"] +
  ((1/6)*(d + 2)*(d^2 - 18*d + 30)) (mq/M) Dw[8, {sl[v]}, "R", {}, "L"] +
  ((1/6)*(d - 2)*(d + 2)*(d + 13)) (mq/M) Dw[8, {sl[v]}, "R", {}, "R"] +
  (-1/6*d*(d + 2)*(d + 8)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-1/6*d*(d + 2)*(d + 8)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (((1/2)*d + 1/3)) vq1 Dw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (((7/6)*d^3 - 37/3*d^2 + (16/3)*d + 32)) vq1 Dw[8, {g[1]}, "R", {g[1]}, "L"] +
  (((1/2)*d + 1/3)) vq2 Dw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (((7/6)*d^3 - 22/3*d^2 - 4*d - 20/3)) vq2 Dw[8, {g[1]}, "R", {g[1]}, "L"] +
  (((1/6)*d + 1/3)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (((1/12)*d + 1/6)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (-1/12*(d + 1)*(d + 2)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (((1/4)*d + 1/2)) Dw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((1/12)*d + 1/6)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  (((1/6)*d + 1/3)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (-1/12*(d + 1)*(d + 2)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  (((1/4)*d + 1/2)) Dw[8, {g[1], g[2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (1) Dw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[k0]}, "R", {g[1], g[2], sl[v]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[k3]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-2/3) Dw[8, {g[1], g[2], sl[q1]}, "R", {g[1], g[2], sl[v]}, "L"] +
  (-2/3) Dw[8, {g[1], g[2], sl[q2]}, "R", {g[1], g[2], sl[v]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k0]}, "L"] +
  ((1/2 - 1/4*d)) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[k3]}, "L"] +
  (((1/12)*d^2 + (1/3)*d - 1/3)) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q1]}, "L"] +
  (((1/12)*d^2 + (1/3)*d - 1/3)) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[q2]}, "L"] +
  ((1 - 1/2*d)) Dw[8, {g[1], g[2], sl[v]}, "R", {g[1], g[2], sl[v]}, "L"] +
  ((1/6)*(d - 2)*(d + 2)) Dw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-1/12*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "R", {g[1]}, "L"] +
  (-5/18*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((1/12)*(d - 4)*(d + 2)) Dw[8, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  (-1/6*(d + 2)^2) Dw[8, {g[1], sl[k3]}, "R", {g[1]}, "L"] +
  ((5/18)*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-7/6*(d - 2)*(d + 2)) Dw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(17*d - 26)) Dw[8, {g[1], sl[q1]}, "R", {g[1]}, "L"] +
  (-1/12*(d + 2)*(13*d - 30)) Dw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  ((7/6)*(d - 2)*(d + 2)) Dw[8, {g[1], sl[q2]}, "R", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(3*d - 8)) Dw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-1/12*(d + 2)*(3*d + 4)) Dw[8, {g[1], sl[v]}, "R", {g[1]}, "L"] +
  ((1/3)*(d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k0]}, "R", {g[1]}, "L"] +
  (-1/3*(d - 2)*(d + 2)) Dw[8, {g[1], sl[v], sl[k3]}, "R", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(3*d + 2)) Dw[8, {g[1], sl[v], sl[q1]}, "R", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(d + 6)) Dw[8, {g[1], sl[v], sl[q2]}, "R", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(27*d - 118)) Dw[8, {g[1]}, "R", {g[1], sl[v], sl[q1]}, "L"] +
  (-1/12*(d + 2)*(31*d - 110)) Dw[8, {g[1]}, "R", {g[1], sl[v], sl[q2]}, "L"] +
  (((1/2)*d^2 - d - 4/3)) Dw[8, {g[1]}, "R", {g[1]}, "L"] +
  (-1/6*(d - 2)*(d + 6)) Dw[8, {sl[k0]}, "R", {sl[v]}, "L"] +
  ((1/6)*(d - 2)*(3*d + 2)) Dw[8, {sl[k3]}, "R", {sl[v]}, "L"] +
  ((-17/6*d^2 + (14/3)*d - 50/3)) Dw[8, {sl[q1]}, "R", {sl[v]}, "L"] +
  ((-15/2*d^2 + 14*d + 62/3)) Dw[8, {sl[q2]}, "R", {sl[v]}, "L"] +
  ((1/6)*(d - 2)*(3*d + 2)) Dw[8, {sl[v]}, "R", {sl[k0]}, "L"] +
  (-1/6*(d - 2)*(d + 6)) Dw[8, {sl[v]}, "R", {sl[k3]}, "L"] +
  ((-1/6*d^3 - 3/2*d^2 + (44/3)*d - 10/3)) Dw[8, {sl[v]}, "R", {sl[q1]}, "L"] +
  ((-1/6*d^3 + (19/6)*d^2 + (16/3)*d - 122/3)) Dw[8, {sl[v]}, "R", {sl[q2]}, "L"] +
  ((1/3)*(d - 2)^2) Dw[8, {sl[v]}, "R", {sl[v]}, "L"] +
  (-1/6*(d - 2)*(d + 2)) Dw[8, {}, "L", {sl[k3]}, "L"] +
  ((7/6)*(d - 2)*(d + 2)) Dw[8, {}, "L", {sl[q1]}, "L"] +
  ((1/6)*(d - 2)*(d + 2)*(d + 6)) Dw[8, {}, "L", {sl[q2]}, "L"] +
  (-1/6*(d - 2)*(d + 2)) Dw[8, {}, "L", {sl[v]}, "L"] +
  ((1/3)*d*(d + 2)) Dw[8, {}, "R", {sl[k3]}, "L"] +
  ((1/6)*(d + 2)*(d^2 - 11*d + 16)) Dw[8, {}, "R", {sl[q1]}, "L"] +
  (-7/6*(d - 2)*(d + 2)) Dw[8, {}, "R", {sl[q2]}, "L"] +
  ((1/3)*d*(d + 2)) Dw[8, {}, "R", {sl[v]}, "L"] +
  ((5/18)*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  (-5/18*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (-8/9*d*(d + 2)) vq1 Xw[1, {}, "L", {}, "R"] +
  (-8/9*d*(d + 2)) vq2 Xw[1, {}, "L", {}, "R"] +
  ((2/27)*d*(d + 2)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  (-20/27*d*(d + 2)) Xw[1, {}, "L", {}, "R"] +
  (-2*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  (-23/3*d*(d + 2)) vq1 Xw[8, {}, "L", {}, "R"] +
  (-23/3*d*(d + 2)) vq2 Xw[8, {}, "L", {}, "R"] +
  (-1/9*d*(d + 2)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  ((10/9)*d*(d + 2)) Xw[8, {}, "L", {}, "R"]);
E0F[3, 1] = M/(d (d + 2)) (
  ((1/6)*(d + 2)*(17*d - 24)) (mq/M) Dw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((1/6)*(d + 2)*(17*d - 24)) (mq/M) Dw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-1/3*d - 2/3)) (mq/M) Dw[1, {g[1], g[2], g[3], g[4]}, "L", {g[1], g[2], g[3], g[4]}, "L"] +
  ((-1/3*d - 2/3)) (mq/M) Dw[1, {g[1], g[2], g[3], g[4]}, "R", {g[1], g[2], g[3], g[4]}, "R"] +
  (-1/2*d*(d + 2)*(5*d - 12)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  (-1/2*d*(d + 2)*(5*d - 12)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((1/4)*(d + 2)*(d^2 - 7*d + 20)) (mq/M) Dw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((1/4)*(d + 2)*(d^2 - 7*d + 20)) (mq/M) Dw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-1/4*d - 1/2)) (mq/M) Dw[8, {g[1], g[2], g[3], g[4]}, "L", {g[1], g[2], g[3], g[4]}, "L"] +
  ((-1/4*d - 1/2)) (mq/M) Dw[8, {g[1], g[2], g[3], g[4]}, "R", {g[1], g[2], g[3], g[4]}, "R"] +
  (-1/4*d*(d + 2)*(d^2 - 4*d - 16)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-1/4*d*(d + 2)*(d^2 - 4*d - 16)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-4*d*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  (-4*d*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  (4*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (4*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0F[3, 8] = M/(d (d + 2)) (
  ((1/18)*(d + 2)*(d^2 - 7*d + 20)) (mq/M) Dw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((1/18)*(d + 2)*(d^2 - 7*d + 20)) (mq/M) Dw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-1/18*d - 1/9)) (mq/M) Dw[1, {g[1], g[2], g[3], g[4]}, "L", {g[1], g[2], g[3], g[4]}, "L"] +
  ((-1/18*d - 1/9)) (mq/M) Dw[1, {g[1], g[2], g[3], g[4]}, "R", {g[1], g[2], g[3], g[4]}, "R"] +
  (-1/18*d*(d + 2)*(d^2 - 4*d - 16)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  (-1/18*d*(d + 2)*(d^2 - 4*d - 16)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((1/24)*(d + 2)*(7*d^2 - 89*d + 116)) (mq/M) Dw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((1/24)*(d + 2)*(7*d^2 - 89*d + 116)) (mq/M) Dw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (((1/8)*d + 1/4)) (mq/M) Dw[8, {g[1], g[2], g[3], g[4]}, "L", {g[1], g[2], g[3], g[4]}, "L"] +
  (((1/8)*d + 1/4)) (mq/M) Dw[8, {g[1], g[2], g[3], g[4]}, "R", {g[1], g[2], g[3], g[4]}, "R"] +
  (-1/24*d*(d + 2)*(7*d^2 - 58*d - 40)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-1/24*d*(d + 2)*(7*d^2 - 58*d - 40)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((8/9)*d*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  ((8/9)*d*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((20/3)*d*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  ((20/3)*d*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0F[4, 1] = M/(d (d + 2)) (
  ((20/3)*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((20/3)*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (-4*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-4*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((1/6)*(d + 2)*(2*d^2 - 21*d + 32)) (mq/M) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((1/6)*(d + 2)*(2*d^2 - 21*d + 32)) (mq/M) Xw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (-1/6*d*(d + 2)*(2*d^2 - 13*d - 20)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  (-1/6*d*(d + 2)*(2*d^2 - 13*d - 20)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((d + 2)*(3*d - 2)) (mq/M) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((d + 2)*(3*d - 2)) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-1/2*d - 1)) (mq/M) Xw[8, {g[1], g[2], g[3], g[4]}, "L", {g[1], g[2], g[3], g[4]}, "L"] +
  ((-1/2*d - 1)) (mq/M) Xw[8, {g[1], g[2], g[3], g[4]}, "R", {g[1], g[2], g[3], g[4]}, "R"] +
  (-1/2*d*(d + 2)*(5*d - 12)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-1/2*d*(d + 2)*(5*d - 12)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0F[4, 8] = M/(d (d + 2)) (
  (-8/9*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  (-8/9*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  (-4*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-4*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((2/9)*(d + 2)*(3*d - 2)) (mq/M) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((2/9)*(d + 2)*(3*d - 2)) (mq/M) Xw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-1/9*d - 2/9)) (mq/M) Xw[1, {g[1], g[2], g[3], g[4]}, "L", {g[1], g[2], g[3], g[4]}, "L"] +
  ((-1/9*d - 2/9)) (mq/M) Xw[1, {g[1], g[2], g[3], g[4]}, "R", {g[1], g[2], g[3], g[4]}, "R"] +
  (-1/9*d*(d + 2)*(5*d - 12)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  (-1/9*d*(d + 2)*(5*d - 12)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  (-1/24*(d + 2)*(d^2 - 63*d + 108)) (mq/M) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  (-1/24*(d + 2)*(d^2 - 63*d + 108)) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-5/24*d - 5/12)) (mq/M) Xw[8, {g[1], g[2], g[3], g[4]}, "L", {g[1], g[2], g[3], g[4]}, "L"] +
  ((-5/24*d - 5/12)) (mq/M) Xw[8, {g[1], g[2], g[3], g[4]}, "R", {g[1], g[2], g[3], g[4]}, "R"] +
  ((1/24)*d*(d - 52)*(d - 2)*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  ((1/24)*d*(d - 52)*(d - 2)*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"]);
E0F[5, 1] = M/(d (d + 2)) (
  ((8/3)*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((8/3)*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((4/9)*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-4/9*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-4/9*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  ((4/9)*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  (-2*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  ((8/3)*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-8/3*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-8/3*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  ((8/3)*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (-2/9*(d - 1)*(d + 2)) (mq/M) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  (-2/9*(d - 1)*(d + 2)) (mq/M) Xw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-1/9*d - 2/9)) (mq/M) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "R"] +
  ((-1/9*d - 2/9)) (mq/M) Xw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  ((1/9)*(d + 2)*(d^2 + 4*d - 4)) (mq/M) Xw[1, {g[1]}, "L", {g[1]}, "R"] +
  ((1/9)*(d + 2)*(d^2 + 4*d - 4)) (mq/M) Xw[1, {g[1]}, "R", {g[1]}, "L"] +
  ((4/9)*d*(d - 1)*(d + 2)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  ((4/9)*d*(d - 1)*(d + 2)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((4/9)*(d - 4)*(d + 2)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (((22/9)*d + 44/9)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (-2/9*(d + 2)*(d + 6)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  ((-4/9*d - 8/9)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((2/9)*(d - 3)*(d + 2)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (-2/9*(d - 5)*(d + 2)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((2/9)*d + 4/9)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-4/9*d - 8/9)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k0]}, "R"] +
  (((1/3)*d + 2/3)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k3]}, "R"] +
  ((-1/9*d - 2/9)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[q2]}, "R"] +
  ((-1/9*d - 2/9)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[v]}, "R"] +
  ((-1/3*d - 2/3)) Xw[1, {g[1], g[2], g[3], sl[k0]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((4/9)*d + 8/9)) Xw[1, {g[1], g[2], g[3], sl[k3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((1/9)*d + 2/9)) Xw[1, {g[1], g[2], g[3], sl[q1]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((1/9)*d + 2/9)) Xw[1, {g[1], g[2], g[3], sl[v]}, "L", {g[1], g[2], g[3]}, "L"] +
  (-2/9*(d - 6)*(d + 2)) Xw[1, {g[1], g[2], sl[k0]}, "L", {g[1], g[2]}, "R"] +
  (((4/9)*d + 8/9)) Xw[1, {g[1], g[2], sl[k3]}, "L", {g[1], g[2]}, "R"] +
  ((2/9)*(d - 3)*(d + 2)) Xw[1, {g[1], g[2], sl[q1]}, "L", {g[1], g[2]}, "R"] +
  (((2/9)*d + 4/9)) Xw[1, {g[1], g[2], sl[q2]}, "L", {g[1], g[2]}, "R"] +
  (-2/9*(d - 8)*(d + 2)) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  ((1/9)*(d + 2)*(d^2 + 10*d - 64)) Xw[1, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-2/9*(d + 2)*(d^2 - 3*d - 2)) Xw[1, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  (-1/9*(d + 2)*(d^2 - 12)) Xw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (-4/9*(d - 4)*(d + 2)) Xw[1, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/9*(d - 10)*(d - 6)*(d + 2)) Xw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((2/9)*(d - 1)*(d + 2)^2) Xw[1, {g[1]}, "L", {g[1], sl[k0]}, "R"] +
  (-1/9*(d + 2)*(d^2 + 10*d - 12)) Xw[1, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  (-4/9*(d - 2)*(d + 2)) Xw[1, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  ((1/9)*(d + 2)*(d^2 - 8)) Xw[1, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  ((1/9)*(d + 2)*(d^2 - 8*d + 8)) Xw[1, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-2/9*(d + 2)*(d^2 + 8)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((2/9)*(d - 2)*(d + 2)^2) Xw[1, {sl[k0]}, "L", {}, "R"] +
  (-4/9*(d - 3)*(d - 2)*(d + 2)) Xw[1, {sl[k3]}, "L", {}, "R"] +
  (-4/9*(d - 4)*(d - 1)*(d + 2)) Xw[1, {sl[q1]}, "L", {}, "R"] +
  (-2/9*d*(d - 4)*(d + 2)) Xw[1, {sl[q2]}, "L", {}, "R"] +
  (-2/9*(d - 8)*(d - 2)*(d + 2)) Xw[1, {sl[v]}, "L", {}, "R"] +
  (-2/9*(d + 2)*(3*d^2 - 20)) Xw[1, {}, "L", {sl[k0]}, "L"] +
  ((2/9)*d*(d + 2)*(3*d - 2)) Xw[1, {}, "L", {sl[k3]}, "L"] +
  ((8/9)*(d - 2)*(d + 2)) Xw[1, {}, "L", {sl[q1]}, "L"] +
  (-4/9*(d - 3)*(d - 2)*(d + 2)) Xw[1, {}, "L", {sl[q2]}, "L"] +
  (-4/9*(d - 10)*(d + 2)) Xw[1, {}, "L", {sl[v]}, "L"] +
  ((4/9)*d*(d - 6)*(d + 2)) Xw[1, {}, "L", {}, "R"] +
  ((1/6)*(d - 1)*(d + 2)) (mq/M) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  ((1/6)*(d - 1)*(d + 2)) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (((1/12)*d + 1/6)) (mq/M) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "R"] +
  (((1/12)*d + 1/6)) (mq/M) Xw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (-1/12*(d + 2)*(d^2 + 4*d - 4)) (mq/M) Xw[8, {g[1]}, "L", {g[1]}, "R"] +
  (-1/12*(d + 2)*(d^2 + 4*d - 4)) (mq/M) Xw[8, {g[1]}, "R", {g[1]}, "L"] +
  (-1/3*d*(d - 1)*(d + 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  (-1/3*d*(d - 1)*(d + 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  (-1/3*(d - 4)*(d + 2)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (((43/6)*d + 43/3)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  ((1/6)*(d - 48)*(d + 2)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (((1/3)*d + 2/3)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  (-1/6*(d - 3)*(d + 2)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  ((1/6)*(d - 5)*(d + 2)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/6*d - 1/3)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-7/6*d - 7/3)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k0]}, "R"] +
  (((5/4)*d + 5/2)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k3]}, "R"] +
  (((1/12)*d + 1/6)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[q2]}, "R"] +
  (((1/12)*d + 1/6)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[v]}, "R"] +
  ((-5/4*d - 5/2)) Xw[8, {g[1], g[2], g[3], sl[k0]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((7/6)*d + 7/3)) Xw[8, {g[1], g[2], g[3], sl[k3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/12*d - 1/6)) Xw[8, {g[1], g[2], g[3], sl[q1]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/12*d - 1/6)) Xw[8, {g[1], g[2], g[3], sl[v]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((1/6)*(d - 6)*(d + 2)) Xw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2]}, "R"] +
  ((-1/3*d - 2/3)) Xw[8, {g[1], g[2], sl[k3]}, "L", {g[1], g[2]}, "R"] +
  (-1/6*(d - 3)*(d + 2)) Xw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2]}, "R"] +
  ((-1/6*d - 1/3)) Xw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2]}, "R"] +
  ((1/6)*(d - 8)*(d + 2)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  (-1/12*(d + 2)*(d^2 - 80*d + 260)) Xw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  ((1/6)*(d + 2)*(d^2 - 48*d + 160)) Xw[8, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  ((1/12)*(d + 2)*(d^2 - 12)) Xw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  ((1/3)*(d - 4)*(d + 2)) Xw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/12)*(d - 10)*(d - 6)*(d + 2)) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  (-1/6*(d + 2)*(d^2 - 44*d + 52)) Xw[8, {g[1]}, "L", {g[1], sl[k0]}, "R"] +
  ((1/12)*(d + 2)*(d^2 - 80*d + 96)) Xw[8, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  ((1/3)*(d - 2)*(d + 2)) Xw[8, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  (-1/12*(d + 2)*(d^2 - 8)) Xw[8, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  (-1/12*(d + 2)*(d^2 - 8*d + 8)) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  ((1/6)*(d + 2)*(d^2 + 8)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-1/6*(d - 2)*(d + 2)*(d + 20)) Xw[8, {sl[k0]}, "L", {}, "R"] +
  ((1/3)*(d - 2)*(d + 2)*(d + 6)) Xw[8, {sl[k3]}, "L", {}, "R"] +
  ((1/3)*(d - 4)*(d - 1)*(d + 2)) Xw[8, {sl[q1]}, "L", {}, "R"] +
  ((1/6)*d*(d - 4)*(d + 2)) Xw[8, {sl[q2]}, "L", {}, "R"] +
  ((1/6)*(d - 8)*(d - 2)*(d + 2)) Xw[8, {sl[v]}, "L", {}, "R"] +
  ((1/6)*(d + 2)*(3*d^2 - 72*d + 124)) Xw[8, {}, "L", {sl[k0]}, "L"] +
  (-1/6*(d + 2)*(3*d^2 - 74*d + 144)) Xw[8, {}, "L", {sl[k3]}, "L"] +
  (-2/3*(d - 2)*(d + 2)) Xw[8, {}, "L", {sl[q1]}, "L"] +
  ((1/3)*(d - 3)*(d - 2)*(d + 2)) Xw[8, {}, "L", {sl[q2]}, "L"] +
  ((1/3)*(d - 10)*(d + 2)) Xw[8, {}, "L", {sl[v]}, "L"] +
  (-1/3*d*(d - 6)*(d + 2)) Xw[8, {}, "L", {}, "R"]);
E0F[5, 8] = M/(d (d + 2)) (
  ((14/9)*d*(d + 2)) (mq/M) Dw[1, {}, "L", {}, "L"] +
  ((14/9)*d*(d + 2)) (mq/M) Dw[1, {}, "R", {}, "R"] +
  ((16/27)*d*(d + 2)) Dw[1, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  (-16/27*d*(d + 2)) Dw[1, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  (-16/27*d*(d + 2)) Dw[1, {}, "U", {sl[k0]}, "L"] +
  ((16/27)*d*(d + 2)) Dw[1, {}, "U", {sl[k3]}, "L"] +
  ((11/6)*d*(d + 2)) (mq/M) Dw[8, {}, "L", {}, "L"] +
  ((11/6)*d*(d + 2)) (mq/M) Dw[8, {}, "R", {}, "R"] +
  (-4/9*d*(d + 2)) Dw[8, {g[1], sl[k0]}, "U", {g[1]}, "L"] +
  ((4/9)*d*(d + 2)) Dw[8, {g[1], sl[k3]}, "U", {g[1]}, "L"] +
  ((4/9)*d*(d + 2)) Dw[8, {}, "U", {sl[k0]}, "L"] +
  (-4/9*d*(d + 2)) Dw[8, {}, "U", {sl[k3]}, "L"] +
  (-1/27*(d + 2)*(8*d - 17)) (mq/M) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  (-1/27*(d + 2)*(8*d - 17)) (mq/M) Xw[1, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  (((1/54)*d + 1/27)) (mq/M) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "R"] +
  (((1/54)*d + 1/27)) (mq/M) Xw[1, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  (-1/54*(d + 2)*(d^2 - 32*d + 32)) (mq/M) Xw[1, {g[1]}, "L", {g[1]}, "R"] +
  (-1/54*(d + 2)*(d^2 - 32*d + 32)) (mq/M) Xw[1, {g[1]}, "R", {g[1]}, "L"] +
  ((1/27)*d*(d + 2)*(7*d - 16)) (mq/M) Xw[1, {}, "L", {}, "L"] +
  ((1/27)*d*(d + 2)*(7*d - 16)) (mq/M) Xw[1, {}, "R", {}, "R"] +
  ((4/27)*(d + 2)*(4*d - 7)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  ((-11/27*d - 22/27)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (-2/27*(d + 2)*(4*d - 21)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  (((2/27)*d + 4/27)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((1/27)*(d + 2)*(8*d - 33)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (-1/27*(d + 2)*(8*d - 31)) Xw[1, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  ((-1/27*d - 2/27)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((2/27)*d + 4/27)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k0]}, "R"] +
  ((-1/18*d - 1/9)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k3]}, "R"] +
  (((1/54)*d + 1/27)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[q2]}, "R"] +
  (((1/54)*d + 1/27)) Xw[1, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[v]}, "R"] +
  (((1/18)*d + 1/9)) Xw[1, {g[1], g[2], g[3], sl[k0]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-2/27*d - 4/27)) Xw[1, {g[1], g[2], g[3], sl[k3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/54*d - 1/27)) Xw[1, {g[1], g[2], g[3], sl[q1]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-1/54*d - 1/27)) Xw[1, {g[1], g[2], g[3], sl[v]}, "L", {g[1], g[2], g[3]}, "L"] +
  (-2/27*(d + 2)*(4*d - 15)) Xw[1, {g[1], g[2], sl[k0]}, "L", {g[1], g[2]}, "R"] +
  ((-2/27*d - 4/27)) Xw[1, {g[1], g[2], sl[k3]}, "L", {g[1], g[2]}, "R"] +
  ((1/27)*(d + 2)*(8*d - 33)) Xw[1, {g[1], g[2], sl[q1]}, "L", {g[1], g[2]}, "R"] +
  ((-1/27*d - 2/27)) Xw[1, {g[1], g[2], sl[q2]}, "L", {g[1], g[2]}, "R"] +
  (-4/27*(d + 2)*(2*d - 7)) Xw[1, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  ((1/54)*(d + 2)*(17*d^2 - 64*d + 28)) Xw[1, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-2/27*(d + 2)*(4*d^2 - 39*d + 82)) Xw[1, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  ((1/54)*(d + 2)*(d^2 - 36*d + 96)) Xw[1, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (-16/27*(d - 4)*(d + 2)) Xw[1, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  ((1/54)*(d + 2)*(d^2 + 92*d - 300)) Xw[1, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((2/27)*(d + 2)*(4*d^2 - 23*d + 10)) Xw[1, {g[1]}, "L", {g[1], sl[k0]}, "R"] +
  (-1/54*(d + 2)*(17*d^2 - 64*d - 24)) Xw[1, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  (-4/27*(d + 2)*(4*d - 17)) Xw[1, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  (-1/54*(d + 2)*(d^2 - 36*d + 100)) Xw[1, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  (-1/54*(d + 2)*(d^2 + 28*d - 64)) Xw[1, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  ((1/27)*(d + 2)*(d^2 + 36*d - 64)) Xw[1, {g[1]}, "L", {g[1]}, "L"] +
  ((2/27)*(d - 2)*(d + 2)*(13*d - 10)) Xw[1, {sl[k0]}, "L", {}, "R"] +
  (-16/27*(d - 3)*(d - 2)*(d + 2)) Xw[1, {sl[k3]}, "L", {}, "R"] +
  (-1/27*(d - 4)*(d + 2)*(7*d - 16)) Xw[1, {sl[q1]}, "L", {}, "R"] +
  ((1/27)*(d + 2)*(d^2 - 4*d + 36)) Xw[1, {sl[q2]}, "L", {}, "R"] +
  ((2/27)*(d - 2)*(d + 2)*(5*d + 14)) Xw[1, {sl[v]}, "L", {}, "R"] +
  (-1/27*(d + 2)*(33*d^2 - 144*d + 92)) Xw[1, {}, "L", {sl[k0]}, "L"] +
  ((2/27)*(d + 2)*(21*d^2 - 98*d + 108)) Xw[1, {}, "L", {sl[k3]}, "L"] +
  ((32/27)*(d - 2)*(d + 2)) Xw[1, {}, "L", {sl[q1]}, "L"] +
  (-1/27*(d - 2)*(d + 2)*(7*d - 30)) Xw[1, {}, "L", {sl[q2]}, "L"] +
  ((1/27)*(d + 2)*(9*d^2 - 52*d + 124)) Xw[1, {}, "L", {sl[v]}, "L"] +
  (-4/27*d*(d + 2)*(5*d + 6)) Xw[1, {}, "L", {}, "R"] +
  (-1/36*(d + 2)*(d + 8)) (mq/M) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "L"] +
  (-1/36*(d + 2)*(d + 8)) (mq/M) Xw[8, {g[1], g[2]}, "R", {g[1], g[2]}, "R"] +
  ((-5/36*d - 5/18)) (mq/M) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "R"] +
  ((-5/36*d - 5/18)) (mq/M) Xw[8, {g[1], g[2], g[3]}, "R", {g[1], g[2], g[3]}, "L"] +
  ((1/36)*(d + 2)*(5*d^2 + 2*d - 2)) (mq/M) Xw[8, {g[1]}, "L", {g[1]}, "R"] +
  ((1/36)*(d + 2)*(5*d^2 + 2*d - 2)) (mq/M) Xw[8, {g[1]}, "R", {g[1]}, "L"] +
  ((1/36)*d*(d + 2)*(11*d - 2)) (mq/M) Xw[8, {}, "L", {}, "L"] +
  ((1/36)*d*(d + 2)*(11*d - 2)) (mq/M) Xw[8, {}, "R", {}, "R"] +
  ((1/18)*(d - 22)*(d + 2)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2]}, "R"] +
  (((14/9)*d + 28/9)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k0]}, "L"] +
  (-1/36*(d + 2)*(d + 42)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[k3]}, "L"] +
  ((-5/9*d - 10/9)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q1]}, "L"] +
  ((1/36)*(d + 2)*(d + 6)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[q2]}, "L"] +
  (-1/36*(d - 14)*(d + 2)) Xw[8, {g[1], g[2]}, "L", {g[1], g[2], sl[v]}, "L"] +
  (((5/18)*d + 5/9)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3]}, "L"] +
  ((-11/36*d - 11/18)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k0]}, "R"] +
  (((1/6)*d + 1/3)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[k3]}, "R"] +
  ((-5/36*d - 5/18)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[q2]}, "R"] +
  ((-5/36*d - 5/18)) Xw[8, {g[1], g[2], g[3]}, "L", {g[1], g[2], g[3], sl[v]}, "R"] +
  ((-1/6*d - 1/3)) Xw[8, {g[1], g[2], g[3], sl[k0]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((11/36)*d + 11/18)) Xw[8, {g[1], g[2], g[3], sl[k3]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((5/36)*d + 5/18)) Xw[8, {g[1], g[2], g[3], sl[q1]}, "L", {g[1], g[2], g[3]}, "L"] +
  (((5/36)*d + 5/18)) Xw[8, {g[1], g[2], g[3], sl[v]}, "L", {g[1], g[2], g[3]}, "L"] +
  (-1/36*(d - 24)*(d + 2)) Xw[8, {g[1], g[2], sl[k0]}, "L", {g[1], g[2]}, "R"] +
  (((5/9)*d + 10/9)) Xw[8, {g[1], g[2], sl[k3]}, "L", {g[1], g[2]}, "R"] +
  ((1/36)*(d + 2)*(d + 6)) Xw[8, {g[1], g[2], sl[q1]}, "L", {g[1], g[2]}, "R"] +
  (((5/18)*d + 5/9)) Xw[8, {g[1], g[2], sl[q2]}, "L", {g[1], g[2]}, "R"] +
  (-1/36*(d - 44)*(d + 2)) Xw[8, {g[1], g[2], sl[v]}, "L", {g[1], g[2]}, "R"] +
  (-1/9*(d + 2)*(d^2 - 8*d + 35)) Xw[8, {g[1], sl[k0]}, "L", {g[1]}, "L"] +
  (-1/36*(d + 2)*(d^2 + 6*d - 20)) Xw[8, {g[1], sl[k3]}, "L", {g[1]}, "L"] +
  (-1/36*(d + 2)*(5*d^2 - 18*d - 6)) Xw[8, {g[1], sl[q1]}, "L", {g[1]}, "L"] +
  (-1/18*(d - 4)*(d + 2)) Xw[8, {g[1], sl[q2]}, "L", {g[1]}, "L"] +
  (-1/36*(d + 2)*(5*d^2 - 26*d + 120)) Xw[8, {g[1], sl[v]}, "L", {g[1]}, "L"] +
  ((1/36)*(d + 2)^2*(d + 8)) Xw[8, {g[1]}, "L", {g[1], sl[k0]}, "R"] +
  ((1/9)*(d + 2)*(d^2 - 8*d - 3)) Xw[8, {g[1]}, "L", {g[1], sl[k3]}, "R"] +
  (-1/18*(d + 2)*(d + 16)) Xw[8, {g[1]}, "L", {g[1], sl[q1]}, "R"] +
  ((1/36)*(d + 2)*(5*d^2 - 18*d + 14)) Xw[8, {g[1]}, "L", {g[1], sl[q2]}, "R"] +
  ((1/36)*(d + 2)*(5*d^2 - 22*d + 4)) Xw[8, {g[1]}, "L", {g[1], sl[v]}, "R"] +
  (-1/18*(d + 2)*(5*d^2 + 18*d + 4)) Xw[8, {g[1]}, "L", {g[1]}, "L"] +
  (-1/36*(d - 2)*(d + 2)*(17*d - 56)) Xw[8, {sl[k0]}, "L", {}, "R"] +
  (-1/18*(d - 2)*(d + 2)*(d + 6)) Xw[8, {sl[k3]}, "L", {}, "R"] +
  (-1/36*(d - 4)*(d + 2)*(11*d - 2)) Xw[8, {sl[q1]}, "L", {}, "R"] +
  (-1/18*(d + 2)*(5*d^2 - 20*d + 18)) Xw[8, {sl[q2]}, "L", {}, "R"] +
  (-1/36*(d - 2)*(d + 2)*(19*d - 44)) Xw[8, {sl[v]}, "L", {}, "R"] +
  ((1/18)*(d + 2)*(3*d^2 - 36*d + 64)) Xw[8, {}, "L", {sl[k0]}, "L"] +
  (-1/36*(d + 2)*(15*d^2 - 106*d + 72)) Xw[8, {}, "L", {sl[k3]}, "L"] +
  ((1/9)*(d - 2)*(d + 2)) Xw[8, {}, "L", {sl[q1]}, "L"] +
  (-1/36*(d - 2)*(d + 2)*(11*d - 24)) Xw[8, {}, "L", {sl[q2]}, "L"] +
  (-1/36*(d + 2)*(9*d^2 - 34*d - 56)) Xw[8, {}, "L", {sl[v]}, "L"] +
  ((1/18)*d*(d + 2)*(19*d - 42)) Xw[8, {}, "L", {}, "R"]);

(* ==== one-loop matrix elements, appendix A.3 ==== *)
OneLoopUV[1, 1] = (-16/9) M MEtree["Q"] + (-8/9) M MEtree["QS"] + (-3) M MEtree["T"] + (-8/9) MEtree[5, 1] + (-22/3) MEtree[1, 8] + (2/3) MEtree[3, 8] + (2) MEtree[4, 8] + (5/3) MEtree[5, 8] + (8/3) MEtree[1, 1] + E0[1, 1];
OneLoopUV[2, 1] = (-1/3) M MEtree["T"] + (10/3) M MEtree["TS"] + (8) MEtree[2, 1] + (8/27) MEtree[5, 1] + (-4) MEtree[2, 8] + (2) MEtree[4, 8] + (-2/9) MEtree[5, 8] + (8/3) MEtree[2, 1] + E0[2, 1];
OneLoopUV[3, 1] = (4) MEtree[3, 1] + (-4) MEtree[3, 8] + (-8) MEtree[4, 8] + (20/3) MEtree[3, 1] + E0[3, 1];
OneLoopUV[4, 1] = (-16/3) MEtree[3, 1] + (-20/3) MEtree[4, 1] + (-4) MEtree[3, 8] + (4) MEtree[4, 8] + (20/3) MEtree[4, 1] + E0[4, 1];
OneLoopUV[5, 1] = (16/9) M MEtree["Q"] + (32/9) M MEtree["QS"] + (-4/3) M MEtree["T"] + (-8/3) M MEtree["TS"] + (-8/3) MEtree[4, 1] + (-4/3) MEtree[5, 1] + (2) MEtree[4, 8] + (8/3) MEtree[5, 1] + E0[5, 1];
OneLoopUV[1, 8] = (-2/3) M MEtree["Q"] + (11/9) M MEtree["T"] + (1/9) M MEtree["TS"] + (-44/27) MEtree[1, 1] + (4/27) MEtree[3, 1] + (4/9) MEtree[4, 1] + (-2/27) MEtree[5, 1] + (-50/9) MEtree[1, 8] + (-20/9) MEtree[3, 8] + (-2/3) MEtree[4, 8] + (-10/9) MEtree[5, 8] + (8/3) MEtree[1, 8] + E0[1, 8];
OneLoopUV[2, 8] = (-2/27) M MEtree["Q"] + (20/27) M MEtree["QS"] + (1/9) M MEtree["T"] + (-10/9) M MEtree["TS"] + (-8/9) MEtree[2, 1] + (4/9) MEtree[4, 1] + (14/81) MEtree[5, 1] + (-23/3) MEtree[2, 8] + (2) MEtree[3, 8] + (4/3) MEtree[4, 8] + (11/54) MEtree[5, 8] + (8/3) MEtree[2, 8] + E0[2, 8];
OneLoopUV[3, 8] = (-8/9) MEtree[3, 1] + (-16/9) MEtree[4, 1] + (-20/3) MEtree[3, 8] + (-10/3) MEtree[4, 8] + (20/3) MEtree[3, 8] + E0[3, 8];
OneLoopUV[4, 8] = (-8/9) MEtree[3, 1] + (8/9) MEtree[4, 1] + (2) MEtree[3, 8] + (4) MEtree[4, 8] + (20/3) MEtree[4, 8] + E0[4, 8];
OneLoopUV[5, 8] = (28/27) M MEtree["Q"] + (56/27) M MEtree["QS"] + (11/9) M MEtree["T"] + (22/9) M MEtree["TS"] + (-14/9) MEtree[4, 1] + (-11/6) MEtree[4, 8] + (-4/3) MEtree[5, 8] + (8/3) MEtree[5, 8] + E0[5, 8];
OneLoopFinite[1, 1] = (-22/3) MEtree[1, 1] + (-14/3) MEtree[2, 1] + (-(5/3)*Lmu - 82/9) MEtree[1, 8] + (-7/6) MEtree[2, 8] + ((4/3)*Lmu + 361/72) MEtree[3, 8] + (2*Lmu + 13/4) MEtree[4, 8] + (-(16/27)*Lmu - 170/81) MEtree[5, 1] + ((13/9)*Lmu + 401/432) MEtree[5, 8];
OneLoopFinite[2, 1] = (8*Lmu + 32/3) MEtree[2, 1] + (1/2) MEtree[4, 1] + (5/3) MEtree[1, 8] + ((5/3)*Lmu + 22/9) MEtree[2, 8] + (-(2/3)*Lmu - 25/9) MEtree[3, 8] + ((4/3)*Lmu + 61/72) MEtree[4, 8] + (49/54) MEtree[5, 1] + (-161/144) MEtree[5, 8];
OneLoopFinite[3, 1] = (8*Lmu + 34/3) MEtree[3, 1] + (4/3) MEtree[4, 1] + (-6*Lmu - 6) MEtree[4, 8];
OneLoopFinite[4, 1] = (-(16/3)*Lmu - 32/3) MEtree[3, 1] + (-(8/3)*Lmu - 6) MEtree[4, 1] + (-4*Lmu - 6) MEtree[3, 8] + (4*Lmu - 3/2) MEtree[4, 8];
OneLoopFinite[1, 8] = (-(10/27)*Lmu - 164/81) MEtree[1, 1] + (-7/27) MEtree[2, 1] + ((8/27)*Lmu + 361/324) MEtree[3, 1] + ((4/9)*Lmu + 13/18) MEtree[4, 1] + ((19/18)*Lmu + 409/108) MEtree[1, 8] + (53/36) MEtree[2, 8] + (-(13/9)*Lmu - 77/108) MEtree[3, 8] + (-(2/3)*Lmu - 13/12) MEtree[4, 8] + ((26/81)*Lmu + 509/1944) MEtree[5, 1] + (-(29/27)*Lmu - 3175/1296) MEtree[5, 8];
OneLoopFinite[2, 8] = (10/27) MEtree[1, 1] + ((10/27)*Lmu + 44/81) MEtree[2, 1] + (-(4/27)*Lmu - 50/81) MEtree[3, 1] + ((8/27)*Lmu + 61/324) MEtree[4, 1] + (-1/18) MEtree[1, 8] + (-(19/18)*Lmu - 125/54) MEtree[2, 8] + ((11/9)*Lmu + 16/27) MEtree[3, 8] + ((5/9)*Lmu - 293/432) MEtree[4, 8] + (-(2/9)*Lmu - 25/324) MEtree[5, 1] + ((1/6)*Lmu + 995/864) MEtree[5, 8];
OneLoopFinite[3, 8] = (-(4/3)*Lmu - 4/3) MEtree[4, 1] + (2*Lmu + 55/12) MEtree[3, 8] + (-Lmu + 10/3) MEtree[4, 8];
OneLoopFinite[4, 8] = (-(8/9)*Lmu - 4/3) MEtree[3, 1] + ((8/9)*Lmu - 1/3) MEtree[4, 1] + (2*Lmu + 29/6) MEtree[3, 8] + (8*Lmu + 5) MEtree[4, 8];
OneLoopFinite[5, 1] = (16/9) MEtree[1, 1] + (16/9) MEtree[2, 1] + (-1/3) MEtree[3, 1] + (-8/3*Lmu - 17/3) MEtree[4, 1] + ((8/3)*Lmu + 4) MEtree[5, 1] + (-4/3) MEtree[1, 8] + (-4/3) MEtree[2, 8] + (1/4) MEtree[3, 8] + (2*Lmu + 17/4) MEtree[4, 8] + (-23/16) MEtree[5, 8];
OneLoopFinite[5, 8] = ((2/3)*Lmu + 28/27) MEtree[1, 1] + (-(2/3)*Lmu + 55/27) MEtree[2, 1] + ((4/3)*Lmu + 44/9) MEtree[3, 1] + (-(8/9)*Lmu + 1/9) MEtree[4, 1] + (-23/72) MEtree[5, 1] + (-(1/2)*Lmu + 11/9) MEtree[1, 8] + ((1/2)*Lmu + 17/36) MEtree[2, 8] + (-Lmu - 97/24) MEtree[3, 8] + (-(7/3)*Lmu - 155/24) MEtree[4, 8] + ((5/12)*Lmu - 23/24) MEtree[5, 8];
OneLoopME[i_Integer, c_Integer] := OneLoopUV[i, c]/epsUV + OneLoopFinite[i, c];

(* ==== Greek reduction of evanescent words, appendix A.1 ==== *)
GreekCore::usage = "GreekCore[k, a, b]: Greek rule {{rank, eps^0, eps^1}, ...} for a rank-k contracted core with chiralities a, b.";
GreekCoreD::usage = "GreekCoreD[k, a, b]: Greek rule {{rank, c(d)}, ...}, exact in d.";
(* d-dimensional trace of a gamma string; each index label appears twice *)
greekCanon[l_List] := l /. Thread[DeleteDuplicates[l] -> Range[Length[DeleteDuplicates[l]]]];
greekTr[{}] = 4;
greekTr[l_List] := greekTr[l] = With[{a = First[l], r = Rest[l]},
   Expand[Sum[(-1)^(j + 1) If[r[[j]] === a, d greekTr[greekCanon[Delete[r, j]]],
      greekTr[greekCanon[Delete[r, j] /. r[[j]] -> a]]], {j, Length[r]}]]];
(* projectors L = 1 - g5, R = 1 + g5: L L = 2 L, L R = 0, P gamma = gamma Pbar *)
greekTimes["U", y_] := {1, y}; greekTimes[x_, "U"] := {1, x};
greekTimes[x_, x_] := {2, x}; greekTimes[_, _] := {0, "U"};
greekMove[x_, n_] := If[OddQ[n] && x =!= "U", greekFlip[x], x];
(* test structures: rank 2 is raw2 - d scalar *)
greekTensor[0] = {{1, 0}}; greekTensor[1] = {{1, 1}}; greekTensor[2] = {{1, 2}, {-d, 0}};
(* crossed trace Tr[A a C B b D] of the word A a (x) B b with the test C (x) D *)
greekContract[{k_, ca_, cb_}, t_] := Sum[Module[{j = c[[2]]},
    c[[1]] First[greekTimes[greekMove[ca, j + k], cb]] *
     greekTr[greekCanon[Join[Range[k], 100 + Range[j], Range[k], 100 + Range[j]]]]],
   {c, greekTensor[t]}];
greekGram[l_, ca_, cb_, t_] := Expand@Sum[c[[1]] greekContract[{c[[2]], ca, cb}, t], {c, greekTensor[l]}];
greekPivots[m_] := Flatten[Position[#, x_ /; x =!= 0, {1}, 1, Heads -> False] & /@ RowReduce[m]];
GreekCoreD[k_Integer?NonNegative, ca : "L" | "R", cb : "L" | "R"] := GreekCoreD[k, ca, cb] =
  Module[{cand, g, cols, gp, rows, co},
   cand = Select[{0, 1, 2}, EvenQ[# - k] &];
   g = Table[greekGram[l, ca, cb, t], {t, 0, 2}, {l, cand}];
   cols = greekPivots[g /. d -> 4]; gp = g[[All, cols]];
   rows = greekPivots[Transpose[gp /. d -> 4]];
   co = Factor[Inverse[gp[[rows]]] . Table[greekContract[{k, ca, cb}, t], {t, rows - 1}]];
   Select[Transpose[{cand[[cols]], co}], #[[2]] =!= 0 &]];
GreekCore[k_Integer?NonNegative, ca : "L" | "R", cb : "L" | "R"] := GreekCore[k, ca, cb] =
  ({#1, #2 /. d -> 4, -2 D[#2, d] /. d -> 4} & @@@ GreekCoreD[k, ca, cb]);
greekFlip["L"] = "R"; greekFlip["R"] = "L";
greekSplit["U"] = {{"L", 1/2}, {"R", 1/2}}; greekSplit[c_String] := {{c, 1}};
GreekPiD::order = "Word `1` is not written core first in the same index order on both sides; left unchanged.";
greekWord[w : h_[b_, left_List, a_String, right_List, c_String]] := Module[
  {cl = Cases[left, _g], cr = Cases[right, _g], tl = Cases[left, _sl], tr = Cases[right, _sl], k},
  If[left =!= Join[cl, tl] || right =!= Join[cr, tr] || cl =!= cr,
   Message[GreekPiD::order, w]; Return[w]];
  k = Length[cl];
  Sum[Module[{ac = If[OddQ[Length[tl]], greekFlip[sa[[1]]], sa[[1]]],
      bc = If[OddQ[Length[tr]], greekFlip[sb[[1]]], sb[[1]]]},
    sa[[2]] sb[[2]] Sum[(r[[2]] + eps r[[3]]) If[r[[1]] == 2,
       h[b, Join[{g[1], g[2]}, tl], sa[[1]], Join[{g[1], g[2]}, tr], sb[[1]]] -
        4 h[b, tl, sa[[1]], tr, sb[[1]]],
       h[b, Join[Array[g, r[[1]]], tl], sa[[1]], Join[Array[g, r[[1]]], tr], sb[[1]]]],
     {r, GreekCore[k, ac, bc]}]],
   {sa, greekSplit[a]}, {sb, greekSplit[c]}]];
GreekPiD[expr_] := Expand[expr] /. {w_Dw :> greekWord[w], w_Xw :> greekWord[w]};
GreekPiDSeries[expr_] := Expand[Normal[Series[GreekPiD[expr] /. d -> 4 - 2 eps, {eps, 0, 1}]]];

(* ==== bottom decays, paper section 2: charm labels with M = m_b, z = (m_c/M)^2 ==== *)
labelsWCb = <|
  "b -> c ubar d" -> {"d|cubar", "u|cd"},
  "b -> c ubar s" -> {"s|cubar", "u|cs"},
  "b -> c cbar s" -> {"s|ccbar"},
  "b -> c cbar d" -> {"d|ccbar"}|>;
charmLabelWCb = <|"d|cubar" -> "u|sdbar", "s|cubar" -> "u|sdbar",
  "u|cd" -> "d|su", "u|cs" -> "d|su",
  "d|ccbar" -> "u|ssbar", "s|ccbar" -> "u|ssbar"|>;
WCb[i : 1 | 2 | 5, w_, label_String, a_, r_] /; KeyExistsQ[charmLabelWCb, label] :=
  WC[i, w, charmLabelWCb[label], a, r];
(* channels per spectator, with |V|^2 of the second current *)
spectatorWCb = <|
  "u" -> {{"u|cd", Vud^2}, {"u|cs", Vus^2}},
  "d" -> {{"d|cubar", Vud^2}, {"d|ccbar", Vcd^2}},
  "s" -> {{"s|cubar", Vus^2}, {"s|ccbar", Vcs^2}}|>;
WCbSum[i_, w_, q : "u" | "d" | "s", a_, r_] :=
  Sum[ch[[2]] WCb[i, w, ch[[1]], a, r], {ch, spectatorWCb[q]}];
Cweakb[i_, q_String, a_, {c1_, c2_}, alphas_] := Sum[
  {c1^2, c1 c2, c2^2}[[k]] (WCbSum[i, {22, 12, 11}[[k]], q, a, 0] +
     alphas/(4 Pi) WCbSum[i, {22, 12, 11}[[k]], q, a, 1]), {k, 3}];


==> anc/charm_wilson_coefficients.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.2' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[     23939,        673]
NotebookOptionsPosition[     20060,        606]
NotebookOutlinePosition[     20494,        623]
CellTagsIndexPosition[     20451,        620]
WindowTitle->Charm Wilson coefficients
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Charm dimension-seven Wilson coefficients at NLO", "Title",ExpressionUUID->"96447fa1-bb65-4990-b027-26af02086914"],

Cell["Guide to charm_wilson_coefficients.m", "Subtitle",ExpressionUUID->"391ec607-ddef-46e9-b836-aab442a114b5"],

Cell["\<\
Keep this notebook next to charm_wilson_coefficients.m and evaluate it.\
\>", "Text",ExpressionUUID->"b003e1e7-3b80-4e7e-9116-232369a589ec"],

Cell[CellGroupData[{

Cell["1. Setup", "Section",ExpressionUUID->"9268e654-b88f-4467-9643-3ccdd202d444"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"Get", "[", "\"\<charm_wilson_coefficients.m\>\"", "]"}]}], "Input",E\
xpressionUUID->"4ba13794-8686-40c1-8b33-7cfa5bfebe42"],

Cell[BoxData[
 RowBox[{"Dataset", "[", "labelsWC", "]"}]], "Input",ExpressionUUID->"05ef1b05-8100-4a63-821c-8c9a76914a06"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. One coefficient", "Section",ExpressionUUID->"2f36b280-9bc3-4347-b4d5-1e4caaec325d"],

Cell[TextData[{
 "WC[i, w, label, a, r] is the paper's ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["C", 
    RowBox[{
     SubscriptBox["P", "i"], ",", "w"}], 
    RowBox[{"label", ",", "a", 
     RowBox[{",", "("}], "r", ")"}]], TraditionalForm]],ExpressionUUID->
  "f8043fcd-aef8-4e2a-b41d-372455c1fc2e"],
 "."
}], "Text",ExpressionUUID->"47879bb3-c7e0-4a9a-9d22-c6ef79e8d376"],

Cell[BoxData[
 RowBox[{"WC", "[", 
  RowBox[{
  "1", ",", " ", "22", ",", " ", "\"\<s|udbar\>\"", ",", " ", "8", ",", " ", 
   "1"}], "]"}]], "Input",ExpressionUUID->"d829f0e7-02d5-449b-9d3b-\
c4d150e72e5d"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["C", 
    RowBox[{
     SubscriptBox["P", "1"], ",", "22"}], 
    RowBox[{
     RowBox[{
      RowBox[{"s", "|", "u"}], 
      OverscriptBox["d", "_"]}], ",", "8", 
     RowBox[{",", "("}], "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "cd8ac27b-c84d-4c0f-8305-519505c4c067"],
 ": appendix B.1, (B.9) for external s and cut (u",
 Cell[BoxData[
  FormBox[
   OverscriptBox["d", "_"], TraditionalForm]],ExpressionUUID->
  "877003ab-212d-440a-a0ea-63ea312c702c"],
 "), row w = 22, i = 1, colour 8."
}], "Text",ExpressionUUID->"7eaaac8a-3871-41c9-aac5-2014760050c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WC", "[", 
   RowBox[{
   "5", ",", " ", "12", ",", " ", "\"\<s|usbar\>\"", ",", " ", "8", ",", " ", 
    "1"}], "]"}], " ", "//", " ", "TraditionalForm"}]], "Input",ExpressionUUID\
->"4d9fc0e8-3bea-49bf-ba2e-14b0bdc0f50a"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["C", 
    RowBox[{
     SubscriptBox["P", "5"], ",", "12"}], 
    RowBox[{
     RowBox[{
      RowBox[{"s", "|", "u"}], 
      OverscriptBox["s", "_"]}], ",", "8", 
     RowBox[{",", "("}], "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "c58de5ef-fae6-4d79-bc79-b23597a9bbca"],
 ": appendix B.1, displays for external s and cut (u",
 Cell[BoxData[
  FormBox[
   OverscriptBox["s", "_"], TraditionalForm]],ExpressionUUID->
  "54d55796-bd81-43c0-9bc2-d09e9ddc0738"],
 "), w = 12."
}], "Text",ExpressionUUID->"a5a83b0f-fab1-4efe-bef7-342195423f00"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Tables", "Section",ExpressionUUID->"b9818dab-c2fe-46a9-bb74-0ce90aa3385a"],

Cell[BoxData[
 RowBox[{"tableWC", "[", 
  RowBox[{"\"\<s|udbar\>\"", ",", " ", "22", ",", " ", "1"}], "]"}]], "Input",\
ExpressionUUID->"c29a9275-9b66-40dd-83ce-2d240834e3d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Numbers", "Section",ExpressionUUID->"ea73c657-26ad-46ca-ad90-274d2fa432ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mc", " ", "=", " ", "1.5"}], ";", " ", 
  RowBox[{"ms", " ", "=", " ", "0.1"}], ";", " ", 
  RowBox[{"mu", " ", "=", " ", "1.5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"num", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ms", "/", "mc"}], ")"}], "^", "2"}]}], ",", " ", 
     RowBox[{"Lmu", " ", "->", " ", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"mu", "/", "mc"}], "]"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WC", "[", 
   RowBox[{
   "1", ",", " ", "22", ",", " ", "\"\<s|usbar\>\"", ",", " ", "1", ",", " ", 
    "1"}], "]"}], " ", "/.", " ", "num"}]}], "Input",ExpressionUUID->\
"ed24e110-de9b-4359-ac4d-bd75b3f16237"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"label", ",", " ", 
      RowBox[{
       RowBox[{"WC", "[", 
        RowBox[{
        "1", ",", " ", "22", ",", " ", "label", ",", " ", "1", ",", " ", 
         "1"}], "]"}], " ", "/.", " ", "num"}]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"label", ",", " ", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Values", "[", "labelsWC", "]"}], "]"}]}], "}"}]}], "]"}], " ",
   "//", " ", "TableForm"}]], "Input",ExpressionUUID->"3ef886e4-7b0c-4bc3-\
b6a6-d8bde569d040"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Weak rows combined", "Section",ExpressionUUID->"ec3dc47c-0b29-4ca1-b3e5-e5c7c9289a9e"],

Cell[TextData[{
 "Cweak[i, label, a, {",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "1"], TraditionalForm]],ExpressionUUID->
  "fef3e152-53dc-431e-bb37-e9a665e41790"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "2"], TraditionalForm]],ExpressionUUID->
  "0c24223c-5848-4f94-a649-cec272be3e33"],
 "}, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]],ExpressionUUID->
  "5ff4eb78-153f-452a-91df-71ed1848b11f"],
 "] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderscriptBox["\[Sum]", "w"], 
    SubscriptBox["\[Omega]", "w"], "(", 
    SuperscriptBox["C", 
     RowBox[{"(", "0", ")"}]], "+", 
    FractionBox[
     SubscriptBox["\[Alpha]", "s"], 
     RowBox[{"4", "\[Pi]"}]], 
    SuperscriptBox["C", 
     RowBox[{"(", "1", ")"}]], ")"}], TraditionalForm]],ExpressionUUID->
  "102f34a4-d0f0-4e89-9afc-fedb08946d89"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[Omega]", "22"], ",", 
    SubscriptBox["\[Omega]", "12"], ",", 
    SubscriptBox["\[Omega]", "11"], ")", "=", "(", 
    SubsuperscriptBox["c", "1", "2"], ",", 
    SubscriptBox["c", "1"], 
    SubscriptBox["c", "2"], ",", 
    SubsuperscriptBox["c", "2", "2"], ")"}], TraditionalForm]],ExpressionUUID->
  "45e4db35-b72a-4066-be87-2a5569c7e9da"],
 ": the coefficient of ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["P", "i", "a"], TraditionalForm]],
  ExpressionUUID->"217f5006-ec46-47d8-bb90-4af483f42c37"],
 " for one label in eq. (2.2), without ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["G", "F", "2"], 
    SuperscriptBox[
     RowBox[{"|", "\[Lambda]", "|"}], "2"], 
    SuperscriptBox["M", "2"], "/", 
    RowBox[{"(", "6", "\[Pi]", ")"}]}], TraditionalForm]],ExpressionUUID->
  "db2013f7-87f0-4f4c-add8-92bee3a16baa"],
 "."
}], "Text",ExpressionUUID->"844cffdd-1dfe-4e9c-9d1f-0cf48a9d1949"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cweak", "[", 
   RowBox[{"1", ",", " ", "\"\<s|udbar\>\"", ",", " ", "1", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1.18", ",", " ", 
      RowBox[{"-", "0.36"}]}], "}"}], ",", " ", "0.349"}], "]"}], " ", "/.", 
  " ", "num"}]], "Input",ExpressionUUID->"9f6480af-e08c-4f90-a490-\
7c08bbcf5c4b"],

Cell[TextData[{
 "The example uses the NLO ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "1"], TraditionalForm]],ExpressionUUID->
  "8a594cc3-1c49-4b12-9993-694a6a9587a6"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "2"], TraditionalForm]],ExpressionUUID->
  "652e8d31-0ebd-4ecc-82ee-8643e70cbe34"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], "(", "1.5", " ", "GeV", ")"}], 
   TraditionalForm]],ExpressionUUID->"5dec24e9-52a4-451b-9e10-7eb8af496d14"],
 " of ref. [12]."
}], "Text",ExpressionUUID->"a718f49f-790c-4284-86a8-627faa8ddfc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6. Semileptonic", "Section",ExpressionUUID->"3baa569e-a7d5-4971-a81b-6acf5d5219aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<P\>\"", ",", " ", "i", ",", " ", "\"\<^\>\"", ",", " ",
            "a"}], "}"}], "]"}], ",", " ", 
        RowBox[{"WCSLe", "[", 
         RowBox[{"i", ",", " ", "a", ",", " ", "1"}], "]"}], ",", " ", 
        RowBox[{
         RowBox[{"WCSL", "[", 
          RowBox[{"i", ",", " ", "a", ",", " ", "1"}], "]"}], " ", "/.", " ", 
         
         RowBox[{"{", 
          RowBox[{"rho", " ", "->", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.105658", "/", "mc"}], ")"}], "^", "2"}]}], "}"}]}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "5"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"a", ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "8"}], "}"}]}], "}"}]}], "]"}], " ", "//", 
    "\n", "  ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"#", ",", " ", "1"}], "]"}], " ", "&"}]}], " ", "//", " ", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{"#", ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<\>\"", ",", " ", "\"\<electron\>\"", ",", 
        " ", "\"\<muon\>\""}], "}"}]}], "]"}], " ", "&"}]}], " ", "//", " ", 
  "TableForm"}]], "Input",ExpressionUUID->"5be6c661-fd56-4290-ad5c-\
dfff9d0a27d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Reference evanescent remainders", "Section",ExpressionUUID->"f996ebd2-f5ee-4c92-8920-e3054ee115c3"],

Cell[TextData[{
 "Appendix A.1: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox["E", "0"], "(", 
    SubsuperscriptBox["P", "3", "1"], ")", 
    SuperscriptBox["\[RightAngleBracket]", 
     RowBox[{"(", "0", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "266e3c0b-7a4c-4d08-92d5-76fbc30bf40f"],
 " is the worked example, eq. (A.8). "
}], "Text",ExpressionUUID->"74fff6e2-54ff-4134-8140-c2c32b387e31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E0", "[", 
   RowBox[{"3", ",", " ", "1"}], "]"}], " ", "//", " ", "Simplify"}]], "Input",\
ExpressionUUID->"27c7e90f-1fd1-43c2-9a02-a3318a43b4fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8. One-loop matrix elements", "Section",ExpressionUUID->"7587673d-c27d-4f36-99e8-0c003dd3cca5"],

Cell[TextData[{
 "Appendix A.3: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox["P", "i", "c"], "\[RightAngleBracket]"}], 
     RowBox[{"(", "1", ")"}]], "=", 
    FractionBox["UV", 
     SubscriptBox[
      OverscriptBox["\[Epsilon]", "_"], "UV"]], "+", "finite"}], 
   TraditionalForm]],ExpressionUUID->"c691d3b8-d2e5-40ed-aa55-ce68beedc4b3"],
 ", with the IR poles omitted (they cancel in the matching) and both poles \
written in the MS-bar measure. The finite part is the one left in this \
scheme; see the header of the .m file."
}], "Text",ExpressionUUID->"c02f28ad-417e-483b-ba77-d35b24ac503b"],

Cell[BoxData[
 RowBox[{"OneLoopME", "[", 
  RowBox[{"1", ",", " ", "1"}], "]"}]], "Input",ExpressionUUID->"e0052444-\
7848-4b98-a910-1a17309d8216"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OneLoopFinite", "[", 
   RowBox[{"3", ",", " ", "8"}], "]"}], " ", "/.", " ", 
  RowBox[{"Lmu", " ", "->", " ", "0"}]}]], "Input",ExpressionUUID->"81a5f904-\
5f6c-4c71-94cc-f31472c42eee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["9. Greek reduction", "Section",ExpressionUUID->"9c54b693-ca02-4144-8f57-198d4f542ac7"],

Cell[TextData[{
 "GreekPiD applies the ordered map ",
 Cell[BoxData[
  FormBox[
   "\[CapitalPi]"                   , TraditionalForm]],ExpressionUUID->
  "b7534f5f-04e8-43d6-9eab-ebacd23942b7"],
 " defined in appendix A.1 to evanescent words; GreekPiDSeries also sets d = 4 \[Minus] \
2\[Epsilon] and keeps O(\[Epsilon])."
}], "Text",ExpressionUUID->"4c56487c-fbdb-42bb-b5c7-901cd70a7d44"],

Cell[BoxData[
 RowBox[{"GreekPiD", "[", 
  RowBox[{"Xw", "[", 
   RowBox[{"8", ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "[", "1", "]"}], ",", " ", 
      RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", " ", "\"\<L\>\"", ",", " ", 
    
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "[", "1", "]"}], ",", " ", 
      RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", " ", "\"\<L\>\""}], "]"}], 
  "]"}]], "Input",ExpressionUUID->"e2d321d5-2e08-4db1-b471-5d6601bf0f27"],

Cell["\<\
The core rules are computed in the .m file from d-dimensional crossed traces, \
{rank, coefficient}: GreekCore at O(\[Epsilon]^0) and O(\[Epsilon]), \
GreekCoreD exact in d.\
\>", "Text",ExpressionUUID->"bf868037-9bf2-425d-901d-5af859ef9c0e"],

Cell[BoxData[
 RowBox[{"GreekCore", "[", 
  RowBox[{"3", ",", " ", "\"\<L\>\"", ",", " ", "\"\<L\>\""}], "]"}]], "Input",\
ExpressionUUID->"eb98b43c-3494-40bf-bec0-6cea82d62cda"],

Cell[BoxData[
 RowBox[{"GreekCoreD", "[", 
  RowBox[{"4", ",", " ", "\"\<L\>\"", ",", " ", "\"\<L\>\""}], "]"}]], "Input",\
ExpressionUUID->"1930659a-50a2-41d9-8dd9-a620aa476fe8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GreekPiDSeries", "[", 
   RowBox[{"E0", "[", 
    RowBox[{"3", ",", " ", "1"}], "]"}], "]"}], " ", "//", " ", 
  "Simplify"}]], "Input",ExpressionUUID->"9ea6c03a-8fb2-40c3-baba-\
6cb6d9b437a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["10. Bottom decays", "Section",ExpressionUUID->"c37ef4d2-bca2-4f2e-a3f9-370c139beb35"],

Cell[TextData[{
 "Section 2, paragraph on bottom decays: for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", "\[Rule]", 
    RowBox[{"c", 
     OverscriptBox["u", "_"], "d"}]}], TraditionalForm]],ExpressionUUID->
  "573b56a5-4a6b-4985-9b4f-6b9435ac4660"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", 
    OverscriptBox["u", "_"], "s"}], TraditionalForm]],ExpressionUUID->
  "07501653-2f89-4c22-904e-d344e0ba22f0"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", 
    OverscriptBox["c", "_"], "s"}], TraditionalForm]],ExpressionUUID->
  "ead92285-8097-4e09-91ac-37695eaaa328"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", 
    OverscriptBox["c", "_"], "d"}], TraditionalForm]],ExpressionUUID->
  "7954a2c1-490a-405d-839a-07416d6cc102"],
 " the operators without a charm field use the charm labels of eq. (2.15), \
with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"M", "=", 
    SubsuperscriptBox["m", "b", "pole"]}], TraditionalForm]],ExpressionUUID->
  "05d8d5c7-7f17-4944-a27e-296b9a668415"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["m", "c"], "/", "M", ")"}], "2"]}], TraditionalForm]],
  ExpressionUUID->"9f70fe6b-d293-4395-9683-7cac0da3ad01"],
 " and only ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", 
    RowBox[{"1", ",", "2", ",", "5"}]], TraditionalForm]],ExpressionUUID->
  "9a8ffb28-3e3f-4db0-8a92-c6e6ee09f83f"],
 "."
}], "Text",ExpressionUUID->"06de335c-66ed-4959-a86c-97eab3ce4a97"],

Cell[BoxData["labelsWCb"], "Input",ExpressionUUID->"037029e9-b7bf-4b2c-aefc-f96156b99a59"],

Cell[BoxData[
 RowBox[{"WCb", "[", 
  RowBox[{
  "1", ",", " ", "22", ",", " ", "\"\<u|cd\>\"", ",", " ", "8", ",", " ", 
   "1"}], "]"}]], "Input",ExpressionUUID->"33cf0a72-3ced-4fcf-a629-\
66fc1531533f"],

Cell[TextData[{
 "WCbSum adds the channels of one spectator with their ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"|", "V", "|"}], "2"], TraditionalForm]],ExpressionUUID->
  "92e1d1c7-a95a-485f-946e-3f6a2b906039"],
 "; Cweakb also sums the weak rows. The masses, CKM moduli, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", 
    RowBox[{"1", ",", "2"}]], TraditionalForm]],ExpressionUUID->
  "b3423e36-b63d-4c0c-9824-72e4b5e32828"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], "(", 
    SubscriptBox["m", "b"], ")"}], TraditionalForm]],ExpressionUUID->
  "bcf25ac8-33b2-4f32-b0ed-de18c97a7eb3"],
 " below are illustrative five-flavour inputs."
}], "Text",ExpressionUUID->"a7c21936-1d8a-4965-b81a-1f4669459294"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mb", " ", "=", " ", "4.78"}], ";", " ", 
  RowBox[{"mcpole", " ", "=", " ", "1.67"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"numb", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mcpole", "/", "mb"}], ")"}], "^", "2"}]}], ",", " ", 
     RowBox[{"Lmu", " ", "->", " ", "0"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ckm", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Vud", " ", "->", " ", "0.97435"}], ",", " ", 
     RowBox[{"Vus", " ", "->", " ", "0.22501"}], ",", " ", 
     RowBox[{"Vcd", " ", "->", " ", "0.22487"}], ",", " ", 
     RowBox[{"Vcs", " ", "->", " ", "0.97349"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"WCbSum", "[", 
  RowBox[{
  "1", ",", " ", "22", ",", " ", "\"\<d\>\"", ",", " ", "1", ",", " ", "1"}], 
  "]"}]}], "Input",ExpressionUUID->"b67d3283-7852-4823-adba-9fad9c2c329c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", " ", "i", ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Cweakb", "[", 
           RowBox[{"i", ",", " ", "q", ",", " ", "1", ",", " ", 
            RowBox[{"{", 
             RowBox[{"1.08", ",", " ", 
              RowBox[{"-", "0.19"}]}], "}"}], ",", " ", "0.22"}], "]"}], " ", 
          "/.", " ", "numb"}], " ", "/.", " ", "ckm"}], ",", "\n", "   ", 
        RowBox[{
         RowBox[{
          RowBox[{"Cweakb", "[", 
           RowBox[{"i", ",", " ", "q", ",", " ", "8", ",", " ", 
            RowBox[{"{", 
             RowBox[{"1.08", ",", " ", 
              RowBox[{"-", "0.19"}]}], "}"}], ",", " ", "0.22"}], "]"}], " ", 
          "/.", " ", "numb"}], " ", "/.", " ", "ckm"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"q", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\"\<u\>\"", ",", " ", "\"\<d\>\"", ",", " ", "\"\<s\>\""}], 
         "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "5"}], "}"}]}], "}"}]}], "]"}],
     " ", "//", "\n", "  ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"#", ",", " ", "1"}], "]"}], " ", "&"}]}], " ", "//", " ", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{"#", ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<q\>\"", ",", " ", "\"\<i\>\"", ",", " ", "\"\<a = 1\>\"", 
        ",", " ", "\"\<a = 8\>\""}], "}"}]}], "]"}], " ", "&"}]}], " ", "//", 
  " ", "TableForm"}]], "Input",ExpressionUUID->"5315101b-08f4-486e-a754-\
3a895e69b870"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 856},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
WindowTitle->"Charm Wilson coefficients",
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"706fada2-d6aa-472d-a4c0-2dcbc8cf8d35"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1521, 36, 120, 0, 157, "Title",ExpressionUUID->"96447fa1-bb65-4990-b027-26af02086914"],
Cell[1644, 38, 111, 0, 52, "Subtitle",ExpressionUUID->"391ec607-ddef-46e9-b836-aab442a114b5"],
Cell[1758, 40, 150, 2, 33, "Text",ExpressionUUID->"b003e1e7-3b80-4e7e-9116-232369a589ec"],
Cell[CellGroupData[{
Cell[1933, 46, 82, 0, 66, "Section",ExpressionUUID->"9268e654-b88f-4467-9643-3ccdd202d444"],
Cell[2018, 48, 256, 5, 49, "Input",ExpressionUUID->"4ba13794-8686-40c1-8b33-7cfa5bfebe42"],
Cell[2277, 55, 122, 1, 29, "Input",ExpressionUUID->"05ef1b05-8100-4a63-821c-8c9a76914a06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2436, 61, 92, 0, 66, "Section",ExpressionUUID->"2f36b280-9bc3-4347-b4d5-1e4caaec325d"],
Cell[2531, 63, 385, 11, 35, "Text",ExpressionUUID->"47879bb3-c7e0-4a9a-9d22-c6ef79e8d376"],
Cell[2919, 76, 207, 5, 29, "Input",ExpressionUUID->"d829f0e7-02d5-449b-9d3b-c4d150e72e5d"],
Cell[3129, 83, 629, 18, 41, "Text",ExpressionUUID->"7eaaac8a-3871-41c9-aac5-2014760050c3"],
Cell[3761, 103, 258, 6, 29, "Input",ExpressionUUID->"4d9fc0e8-3bea-49bf-ba2e-14b0bdc0f50a"],
Cell[4022, 111, 611, 18, 37, "Text",ExpressionUUID->"a5a83b0f-fab1-4efe-bef7-342195423f00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4670, 134, 83, 0, 66, "Section",ExpressionUUID->"b9818dab-c2fe-46a9-bb74-0ce90aa3385a"],
Cell[4756, 136, 175, 3, 29, "Input",ExpressionUUID->"c29a9275-9b66-40dd-83ce-2d240834e3d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4968, 144, 84, 0, 66, "Section",ExpressionUUID->"ea73c657-26ad-46ca-ad90-274d2fa432ca"],
Cell[5055, 146, 786, 22, 70, "Input",ExpressionUUID->"ed24e110-de9b-4359-ac4d-bd75b3f16237"],
Cell[5844, 170, 569, 16, 49, "Input",ExpressionUUID->"3ef886e4-7b0c-4bc3-b6a6-d8bde569d040"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6450, 191, 95, 0, 66, "Section",ExpressionUUID->"ec3dc47c-0b29-4ca1-b3e5-e5c7c9289a9e"],
Cell[6548, 193, 1864, 58, 60, "Text",ExpressionUUID->"844cffdd-1dfe-4e9c-9d1f-0cf48a9d1949"],
Cell[8415, 253, 330, 8, 29, "Input",ExpressionUUID->"9f6480af-e08c-4f90-a490-7c08bbcf5c4b"],
Cell[8748, 263, 592, 18, 33, "Text",ExpressionUUID->"a718f49f-790c-4284-86a8-627faa8ddfc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9377, 286, 89, 0, 66, "Section",ExpressionUUID->"3baa569e-a7d5-4971-a81b-6acf5d5219aa"],
Cell[9469, 288, 1437, 42, 70, "Input",ExpressionUUID->"5be6c661-fd56-4290-ad5c-dfff9d0a27d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10943, 335, 108, 0, 66, "Section",ExpressionUUID->"f996ebd2-f5ee-4c92-8920-e3054ee115c3"],
Cell[11054, 337, 434, 11, 35, "Text",ExpressionUUID->"74fff6e2-54ff-4134-8140-c2c32b387e31"],
Cell[11491, 350, 182, 4, 29, "Input",ExpressionUUID->"27c7e90f-1fd1-43c2-9a02-a3318a43b4fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11710, 359, 101, 0, 66, "Section",ExpressionUUID->"7587673d-c27d-4f36-99e8-0c003dd3cca5"],
Cell[11814, 361, 676, 16, 61, "Text",ExpressionUUID->"c02f28ad-417e-483b-ba77-d35b24ac503b"],
Cell[12493, 379, 147, 3, 29, "Input",ExpressionUUID->"e0052444-7848-4b98-a910-1a17309d8216"],
Cell[12643, 384, 222, 5, 29, "Input",ExpressionUUID->"81a5f904-5f6c-4c71-94cc-f31472c42eee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12902, 394, 92, 0, 66, "Section",ExpressionUUID->"9c54b693-ca02-4144-8f57-198d4f542ac7"],
Cell[12997, 396, 390, 8, 55, "Text",ExpressionUUID->"4c56487c-fbdb-42bb-b5c7-901cd70a7d44"],
Cell[13390, 406, 483, 13, 29, "Input",ExpressionUUID->"e2d321d5-2e08-4db1-b471-5d6601bf0f27"],
Cell[13876, 421, 252, 4, 55, "Text",ExpressionUUID->"bf868037-9bf2-425d-901d-5af859ef9c0e"],
Cell[14131, 427, 178, 3, 29, "Input",ExpressionUUID->"eb98b43c-3494-40bf-bec0-6cea82d62cda"],
Cell[14312, 432, 179, 3, 29, "Input",ExpressionUUID->"1930659a-50a2-41d9-8dd9-a620aa476fe8"],
Cell[14494, 437, 228, 6, 29, "Input",ExpressionUUID->"9ea6c03a-8fb2-40c3-baba-6cb6d9b437a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14759, 448, 91, 0, 66, "Section",ExpressionUUID->"c37ef4d2-bca2-4f2e-a3f9-370c139beb35"],
Cell[14853, 450, 1481, 48, 56, "Text",ExpressionUUID->"06de335c-66ed-4959-a86c-97eab3ce4a97"],
Cell[16337, 500, 90, 0, 29, "Input",ExpressionUUID->"037029e9-b7bf-4b2c-aefc-f96156b99a59"],
Cell[16430, 502, 205, 5, 29, "Input",ExpressionUUID->"33cf0a72-3ced-4fcf-a629-66fc1531533f"],
Cell[16638, 509, 767, 21, 56, "Text",ExpressionUUID->"a7c21936-1d8a-4965-b81a-1f4669459294"],
Cell[17408, 532, 936, 24, 90, "Input",ExpressionUUID->"b67d3283-7852-4823-adba-9fad9c2c329c"],
Cell[18347, 558, 1685, 44, 90, "Input",ExpressionUUID->"5315101b-08f4-486e-a754-3a895e69b870"]
}, Open  ]]
}, Open  ]]
}
]
*)


